Formulas for Continued Fractions. An Automated Guess and Prove Approach

We describe a simple method that produces automatically closed forms for the coefficients of continued fractions expansions of a large number of special functions. The function is specified by a non-linear differential equation and initial conditions. This is used to generate the first few coefficients and from there a conjectured formula. This formula is then proved automatically thanks to a linear recurrence satisfied by some remainder terms. Extensive experiments show that this simple approach and its straightforward generalization to difference and $q$-difference equations capture a large part of the formulas in the literature on continued fractions.

==> anc/Cuyt_Riccati_CFracs.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2015" minor="0"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="true" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false"><Zoom percentage="125"/>
</View-Properties>
<MapleNet-Properties elisiondigitsbefore="100" labelling="true" indentamount="4" elisiontermsthreshold="10000" ansi="false" errorbreak="1" useclientjvm="true" echo="1" imaginaryunit="I" labelwidth="20" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" contextmenusize="automatic" plotdriver="opengl" elisiondigitsafter="100" plotoutput="terminal" helpbrowser="standard" rtablesize="10" elisiontermsbefore="100" elisiondigitsthreshold="10000" typesetting="standard" plotdevice="inline" verboseproc="1" showassumed="1" quiet="false" errorcursor="false" longdelim="true" plotoptions="" elisiontermsafter="100" screenwidth="79" preplot="" prettyprint="3" displayprecision="-1" screenpixelheight="1200" warnlevel="3" screenheight="25" latexwidth="8.0" postplot="" prompt="&gt; " ShowLabels="true"/>
<Styles>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/><Presentation-Block>
<Group view="code" labelreference="L213" drawlabel="true">
<Input>
<Text-field style="Title" layout="Title">Automatic expansion of C-fractions
for solutions of Riccati equations
via Guessing and Proving.

The examples from Cuyt <Font italic="true">et alii</Font>. <Font underline="true">Handbook of Continued Fractions for Special Functions</Font></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L4080" drawlabel="true">
<Input>
<Text-field style="Author" layout="Author"><Font encoding="UTF-8">S\303\251bastien Maulat &amp; Bruno Salvy</Font></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L3259" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">This worksheet demonstrates the use of the submodule gfun:-ContFrac, for power series solutions of Riccati differential equations : y'=p y^2 + q y + r with p,q,r rational in the variable z.
</Text-field>
<Text-field style="Text" layout="Normal">The first section gives a few examples, and demonstrates how to print some information along the way.
A comprehensive list of all the examples from Cuyt <Font italic="true">et alii</Font> is then given in the following section.</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L4110" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">restart;</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L4106" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">starttime := time():</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L3106" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">with(gfun):

if gfun:-version() &lt; 3.70 then
  error &quot;Old gfun version. Please download the latest version on gfun's website, http://perso.ens-lyon.fr/bruno.salvy/software/the-gfun-package/.&quot;
fi;

with(gfun:-ContFrac):</Text-field>
</Input>
</Group></Presentation-Block>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 1" layout="Heading 1">First examples.</Text-field></Title><Presentation-Block>
<Group view="presentation" hide-input="false" hide-output="true" inline-output="false" labelreference="L3264" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">The procedure expr_to_cfrac takes as input:</Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="presentation" hide-input="false" hide-output="true" inline-output="false" labelreference="L3935" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">- expr: an expression in z
- y: a function name
- z: a variable name</Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="presentation" hide-input="false" hide-output="true" inline-output="false" labelreference="L3937" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="presentation" hide-input="false" hide-output="true" inline-output="false" labelreference="L3261" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">and optionally :
- a number (the series expansion order)</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L3262" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">expr_to_cfrac( exp(z), y, z );</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkmQ0ZyYWNHNiI2Iy0lJ1JlY29yZEc2Ky8lInhHSSJ6R0YkLyUiYUdGLi8lJmFscGhhR0YwLyUibkdGMi8lI2EwRyIiIi8lJWluaXRHNyNGLC8lJXJlY2FHPCUsKComRjJGNS1GLjYjRjJGNSEiIi1GLjYjLCZGMkY1RjVGNUY1KiYsJkYyRjUiIiRGNUY1LUYuNiMsJkYyRjUiIiNGNUY1RjUvLUYuNiMiIiFGNS8tRi42I0Y1I0ZARkovJSdleHByc2FHNyQsJCokRkNGQCNGNUZKLCQqJEYyRkBGUi8lLWFzeW1wdF9hbHBoYUdGNQ==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L3265" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">The infolevel command enables to print details on the computation.
The 'demo' field concerns the main computation lines ; it can be set to 0 or 1.</Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L3267" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">infolevel[demo]:=1;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEqaW5mb2xldmVsRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYjNiYtRi82JVElZGVtb0YnRjJGNS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRicvRjZRJ25vcm1hbEYnLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRkMvJSZmZW5jZUdGQi8lKnNlcGFyYXRvckdGQi8lKXN0cmV0Y2h5R0ZCLyUqc3ltbWV0cmljR0ZCLyUobGFyZ2VvcEdGQi8lLm1vdmFibGVsaW1pdHNHRkIvJSdhY2NlbnRHRkIvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Zmbi1JI21uR0YkNiRRIjFGJ0ZDRj1GQEZD">IiIi</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L3268" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">expr_to_cfrac( tan(z), y, z );</Text-field>
</Input>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">computing series...</Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">... done.
computing a Riccati equation (using a guessing approach)...
... done.</Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNigtRiw2KC1JJm1mcmFjR0YkNigtRiw2Ji1JI21vR0YkNi1RMCZEaWZmZXJlbnRpYWxEO0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQC8lKXN0cmV0Y2h5R0ZALyUqc3ltbWV0cmljR0ZALyUobGFyZ2VvcEdGQC8lLm1vdmFibGVsaW1pdHNHRkAvJSdhY2NlbnRHRkAvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZPLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZARjstRiw2Ji1GLDYnRjctSSNtaUdGJDYlUSJ6RicvJSdpdGFsaWNHUSV0cnVlRicvRjxRJ2l0YWxpY0YnRlJGVUY7RlJGVUY7LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zjby8lKWJldmVsbGVkR0ZALUY4Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y7Rj5GQUZDRkVGR0ZJRktGTUZQLUYsNigtRmZuNiVRInlGJ0ZpbkZcby1GODYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y7Rj5GQUZDRkVGR0ZJRktGTUZQLUYjNiQtRiw2JkZlbkZSRlVGO0Y7RlJGVUY7RlJGVUY7LUY4Ni1RKCZtaW51cztGJ0Y7Rj5GQUZDRkVGR0ZJRksvRk5RLDAuMjIyMjIyMmVtRicvRlFGW3EtSSNtbkdGJDYkRmBvRjtGZ3AtRiw2JC1JJW1zdXBHRiQ2JUZbcC1GXnE2JFEiMkYnRjsvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjtGOy1GODYtUSIsRidGO0Y+L0ZCRltvRkNGRUZHRklGS0ZNL0ZRUSwwLjMzMzMzMzNlbUYnLUYsNigtRiw2KEZdcEZgcC1GIzYkLUYsNiYtRl5xNiRGanFGO0ZSRlVGO0Y7RlJGVUY7LUY4Ni1RIj1GJ0Y7Rj5GQUZDRkVGR0ZJRksvRk5RLDAuMjc3Nzc3OGVtRicvRlFGX3NGaXJGUkZVRjtGUkZVRjtGOy8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRic=">PCQsKC1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtSSJ5RzYiNiNJInpHRipGLCIiIiEiIkYtKiRGKCIiI0YuLy1GKTYjIiIhRjQ=</Equation></Text-field>
</Output>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">computing a C-fraction expansion...</Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">... done. (in .524 seconds)</Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkmbWZyYWNHRiQ2KC1GIzYmLUkjbWlHRiQ2JVEiekYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRicvRjhRJ25vcm1hbEYnLUYjNiYtRiM2Ji1JI21uR0YkNiRRIjFGJ0ZALUkjbW9HRiQ2LVEiK0YnRkAvJSZmZW5jZUdGPy8lKnNlcGFyYXRvckdGPy8lKXN0cmV0Y2h5R0Y/LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Zobi1GLDYoLUYjNigtSSVtc3ViR0YkNiUtRjE2JVEiYUYnRjRGNy1GIzYmRkZGOkY9RkAvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GSzYtUTEmSW52aXNpYmxlVGltZXM7RidGQEZORlBGUkZURlZGWEZaL0ZnblEmMC4wZW1GJy9Gam5GXnAtSSVtc3VwR0YkNiVGMC1GRzYkUSIyRidGQC8lMXN1cGVyc2NyaXB0c2hpZnRHRmlvRjpGPUZALUYjNiYtRiM2JkZGRkotRiw2KC1GIzYmLUYxNiVRJC4uLkYnRjRGN0Y6Rj1GQC1GIzYmLUYjNiZGRkZKLUYsNigtRiM2KC1GYG82JUZiby1GIzYmLUYxNiVRIm5GJ0Y0RjdGOkY9RkBGZ29Gam9GYHBGOkY9RkAtRiM2Ji1GIzYmRkZGSkZgcUZARjpGPUZALyUubGluZXRoaWNrbmVzc0dGSS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zqci8lKWJldmVsbGVkR0Y/RkBGOkY9RkBGZnJGaHJGW3NGXXNGQEY6Rj1GQEZmckZockZbc0Zdc0ZARjpGPUZARmZyRmhyRltzRl1zLUZLNi1RIixGJ0ZARk4vRlFGNkZSRlRGVkZYRlpGXXAvRmpuUSwwLjMzMzMzMzNlbUYnLUYjNihGW3ItRks2LVEiPUYnRkBGTkZQRlJGVEZWRlhGWi9GZ25RLDAuMjc3Nzc3OGVtRicvRmpuRlt0LUYjNictRks2LVEqJnVtaW51czA7RidGQEZORlBGUkZURlZGWEZaRmZuRmluLUYsNihGRi1GIzYoLUkobWZlbmNlZEdGJDYkLUYjNiYtRiM2JkZjcEZqb0ZfckZALUZLNi1RKCZtaW51cztGJ0ZARk5GUEZSRlRGVkZYRlpGZm5GaW5GRkZARkBGam8tRmd0NiQtRiM2JkZbdUZKRkZGQEZARjpGPUZARmZyRmhyRltzRl1zRjpGPUZARjpGPUZARjpGPUZA">LUkmQ0ZyYWNHNiI2Iy0lJ1JlY29yZEc2Ky8lInhHSSJ6R0YkLyUiYUdGLi8lJmFscGhhR0YwLyUibkdGMi8lI2EwRyIiIS8lJWluaXRHNyNGLC8lJXJlY2FHPCQsJiomLCYqJEYyIiIjISIjRjIiIiJGQi1GLjYjRjJGQkZCKiYsJkY/RkBGMiIiJEZCLUYuNiMsJkYyRkJGQkZCRkJGQi8tRi42I0ZCIyEiIkZHLyUnZXhwcnNhRzcjLCQqJCwmRj8iIiVGT0ZCRk9GTy8lLWFzeW1wdF9hbHBoYUdGQA==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L3756" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">infolevel[demo]:=0;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEqaW5mb2xldmVsRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYjNiYtRi82JVElZGVtb0YnRjJGNS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRicvRjZRJ25vcm1hbEYnLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRkMvJSZmZW5jZUdGQi8lKnNlcGFyYXRvckdGQi8lKXN0cmV0Y2h5R0ZCLyUqc3ltbWV0cmljR0ZCLyUobGFyZ2VvcEdGQi8lLm1vdmFibGVsaW1pdHNHRkIvJSdhY2NlbnRHRkIvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Zmbi1JI21uR0YkNiRGR0ZDRj1GQEZD">IiIh</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L3266" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">More information on how the continued fraction expansion is computed and proved can be printed using the 'gfuncontfrac' information field.</Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L3270" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">infolevel[gfuncontfrac]:=1;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEqaW5mb2xldmVsRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYjNiYtRi82JVEtZ2Z1bmNvbnRmcmFjRidGMkY1LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy9GNlEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGQy8lJmZlbmNlR0ZCLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmZuLUkjbW5HRiQ2JFEiMUYnRkNGPUZARkM=">IiIi</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L3271" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">expr_to_cfrac( tan(z), y, z, 20 ):</Text-field>
</Input>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">Guessing a formula</Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">conjecture formula (on 8 coefficients)</Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkmbWZyYWNHRiQ2KC1GIzYmLUkjbWlHRiQ2JVEiekYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRicvRjhRJ25vcm1hbEYnLUYjNiYtRiM2Ji1JI21uR0YkNiRRIjFGJ0ZALUkjbW9HRiQ2LVEiK0YnRkAvJSZmZW5jZUdGPy8lKnNlcGFyYXRvckdGPy8lKXN0cmV0Y2h5R0Y/LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Zobi1GLDYoLUYjNigtSSVtc3ViR0YkNiUtRjE2JVEiYUYnRjRGNy1GIzYmRkZGOkY9RkAvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GSzYtUTEmSW52aXNpYmxlVGltZXM7RidGQEZORlBGUkZURlZGWEZaL0ZnblEmMC4wZW1GJy9Gam5GXnAtSSVtc3VwR0YkNiVGMC1GRzYkUSIyRidGQC8lMXN1cGVyc2NyaXB0c2hpZnRHRmlvRjpGPUZALUYjNiYtRiM2JkZGRkotRiw2KC1GIzYmLUYxNiVRJC4uLkYnRjRGN0Y6Rj1GQC1GIzYmLUYjNiZGRkZKLUYsNigtRiM2KC1GYG82JUZiby1GIzYmLUYxNiVRIm5GJ0Y0RjdGOkY9RkBGZ29Gam9GYHBGOkY9RkAtRiM2Ji1GIzYmRkZGSkZgcUZARjpGPUZALyUubGluZXRoaWNrbmVzc0dGSS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zqci8lKWJldmVsbGVkR0Y/RkBGOkY9RkBGZnJGaHJGW3NGXXNGQEY6Rj1GQEZmckZockZbc0Zdc0ZARjpGPUZARmZyRmhyRltzRl1zLUZLNi1RIixGJ0ZARk4vRlFGNkZSRlRGVkZYRlpGXXAvRmpuUSwwLjMzMzMzMzNlbUYnLUYjNihGW3ItRks2LVEiPUYnRkBGTkZQRlJGVEZWRlhGWi9GZ25RLDAuMjc3Nzc3OGVtRicvRmpuRlt0LUYjNictRks2LVEqJnVtaW51czA7RidGQEZORlBGUkZURlZGWEZaRmZuRmluLUYsNihGRi1GIzYoLUkobWZlbmNlZEdGJDYkLUYjNiYtRiM2JkZjcEZqb0ZfckZALUZLNi1RKCZtaW51cztGJ0ZARk5GUEZSRlRGVkZYRlpGZm5GaW5GRkZARkBGam8tRmd0NiQtRiM2JkZbdUZKRkZGQEZARjpGPUZARmZyRmhyRltzRl1zRjpGPUZARjpGPUZARjpGPUZA">LUkmQ0ZyYWNHNiI2Iy0lJ1JlY29yZEc2Ky8lInhHSSJ6R0YkLyUiYUdGLi8lJmFscGhhR0YwLyUibkdGMi8lI2EwRyIiIS8lJWluaXRHNyNGLC8lJXJlY2FHPCQsJiomLCYqJEYyIiIjISIjRjIiIiJGQi1GLjYjRjJGQkZCKiYsJkY/RkBGMiIiJEZCLUYuNiMsJkYyRkJGQkZCRkJGQi8tRi42I0ZCIyEiIkZHLyUnZXhwcnNhRzcjLCQqJCwmRj8iIiVGT0ZCRk9GTy8lLWFzeW1wdF9hbHBoYUdGQA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">defining a sequence H(n,z), which relates to convergence.
lemma: the conjecture holds iff there exists an unbounded i(n) s.t., H(i(n),z) tends to 0.
  (i.e., their valuations tend to infinity)
proving Limit(val(H(n,z)),n = infinity) = infinity:
- computing a recurrence for H(n,z).</Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">  (which does not conclude)</Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNiwtRiM2KC1JI21pR0YkNiVRJC4uLkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GN1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkEvJSlzdHJldGNoeUdGQS8lKnN5bW1ldHJpY0dGQS8lKGxhcmdlb3BHRkEvJS5tb3ZhYmxlbGltaXRzR0ZBLyUnYWNjZW50R0ZBLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUC1JJW1zdXBHRiQ2JS1GMDYlUSJ6RidGM0Y2LUkjbW5HRiQ2JFEiOEYnRj0vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjktRiM2KC1GMDYlUSJIRidGM0Y2LUY6Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRj1GP0ZCRkRGRkZIRkpGTEZORlEtSShtZmVuY2VkR0YkNiQtRiM2Ji1GMDYlUSJuRidGM0Y2LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZBRj1GPUZqb0ZdcEY9Rj0tRjo2LVEiK0YnRj1GP0ZCRkRGRkZIRkpGTC9GT1EsMC4yMjIyMjIyZW1GJy9GUkZjcC1GIzYoRi9GOS1GVDYlRlYtRlo2JFEiNEYnRj1GZ25GOS1GIzYoRlxvRl9vLUZjbzYkLUYjNiYtRiM2JkZnb0ZfcC1GWjYkUSIxRidGPUY9RmpvRl1wRj1GPUZqb0ZdcEY9Rj1GX3AtRiM2Ji1GY282JC1GIzYmLUYjNiZGL0Y5RmdwRj1GX3AtRiM2JkYvRjktRlQ2JUZWLUZaNiRRIjJGJ0Y9RmduRj1GPUY9RjktRiM2KEZcb0Zfby1GY282JC1GIzYmLUYjNiZGZ29GX3BGY3JGPUZqb0ZdcEY9Rj1Gam9GXXBGPUY9Rl9wLUYjNiZGL0Y5LUYjNihGXG9GX28tRmNvNiQtRiM2Ji1GIzYmRmdvRl9wLUZaNiRRIjNGJ0Y9Rj1Gam9GXXBGPUY9RmpvRl1wRj1GPUZfcC1GIzYmRi9GOS1GIzYoRlxvRl9vLUZjbzYkLUYjNiYtRiM2JkZnb0ZfcEZpcEY9RmpvRl1wRj1GPUZqb0ZdcEY9Rj1GPS1GOjYtUSI9RidGPUY/RkJGREZGRkhGSkZML0ZPUSwwLjI3Nzc3NzhlbUYnL0ZSRml0LUZaNiRGaW5GPUZqb0ZdcEY9">LywsKihJJC4uLkc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IiIiIkkiekdGKSIiKS1JIkhHNiMvSSdfbG9jYWxHRidJLV9uNDUyMjIzMjIyNEdGKTYjSSJuRzYjL0YxSS1fbjQ1MjIyMzIzODRHRilGKkYqKihGJUYqRisiIiUtRi42IywmRjRGKkYqRipGKkYqKiYsJiomRiVGKkYrRjlGKiomRiVGKkYrIiIjRipGKi1GLjYjLCZGNEYqRkFGKkYqRioqJkYlRiotRi42IywmRjRGKiIiJEYqRipGKiomRiVGKi1GLjYjLCZGNEYqRjlGKkYqRioiIiE=</Equation></Text-field>
</Output>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">- reducing the recurrence order for H(n,z)...
- ... done.</Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNictSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGSC1GLDYmLUklbXN1cEdGJDYlLUkjbWlHRiQ2JVEiekYnLyUnaXRhbGljR1EldHJ1ZUYnL0Y1USdpdGFsaWNGJy1JI21uR0YkNiRRIjJGJ0Y0LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy1GMTYtUTEmSW52aXNpYmxlVGltZXM7RidGNEY3RjpGPEY+RkBGQkZEL0ZHUSYwLjBlbUYnL0ZKRl5vLUYsNigtRlE2JVEiSEYnRlRGVy1GMTYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y0RjdGOkY8Rj5GQEZCRkRGXW9GX28tRiM2JC1GLDYmLUZRNiVRIm5GJ0ZURlcvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjlGNEY0Rl9wRmJwRjRGNC1GMTYtUSIrRidGNEY3RjpGPEY+RkBGQkZERkZGSS1GLDYmLUZONiUtRiM2JC1GLDYmLUYsNiZGWUZqbkZccEY0RmRwLUZaNiRRIjNGJ0Y0RjRGNEZZRmduRmpuLUYsNihGYm9GZW8tRiM2JC1GLDYmLUYsNiZGXHBGZHAtRlo2JFEiMUYnRjRGNEZfcEZicEY0RjRGX3BGYnBGNEY0RjQtRjE2LVEiLEYnRjRGNy9GO0ZWRjxGPkZARkJGREZdby9GSlEsMC4zMzMzMzMzZW1GJy1GLDYoLUYsNihGYm9GZW8tRiM2JC1GLDYmLUZaNiRGaW5GNEZfcEZicEY0RjRGX3BGYnBGNC1GMTYtUSI9RidGNEY3RjpGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNzLUYsNidGMC1GLDYkRk1GNEZfcEZicEY0Rl9wRmJwRjRGX3BGYnBGNEY0LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJw==">PCQsJiomSSJ6RzYiIiIjLUkiSEc2Iy9JJ19sb2NhbEclKnByb3RlY3RlZEdJLV9uNDUyMjIzMjIyNEdGJjYjSSJuRzYjL0YsSS1fbjQ1MjIyMzIzODRHRiYiIiIhIiIqJiwmRjBGJyIiJEY0RictRik2IywmRjBGNEY0RjRGNEY0Ly1GKTYjIiIhLCQqJEYlRidGNQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">QED.</Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L4008" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">infolevel[demo]:=0;
infolevel[gfuncontfrac]:=0;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEqaW5mb2xldmVsRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYjNiYtRi82JVElZGVtb0YnRjJGNS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRicvRjZRJ25vcm1hbEYnLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRkMvJSZmZW5jZUdGQi8lKnNlcGFyYXRvckdGQi8lKXN0cmV0Y2h5R0ZCLyUqc3ltbWV0cmljR0ZCLyUobGFyZ2VvcEdGQi8lLm1vdmFibGVsaW1pdHNHRkIvJSdhY2NlbnRHRkIvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Zmbi1JI21uR0YkNiRGR0ZDRj1GQEZD">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEqaW5mb2xldmVsRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYjNiYtRi82JVEtZ2Z1bmNvbnRmcmFjRidGMkY1LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy9GNlEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGQy8lJmZlbmNlR0ZCLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmZuLUkjbW5HRiQ2JEZHRkNGPUZARkM=">IiIh</Equation></Text-field>
</Output>
</Group></Presentation-Block>
</Section>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 1" layout="Heading 1">C-fractions formulas of Riccati solutions in <Font italic="true">Cuyt et alii</Font>.</Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L3486" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">In this section, formulas from the compendium by Cuyt <Font italic="true">et alii</Font> (2008) are recovered automatically. All explicit C-fractions solutions of Riccati equations are recovered.

Formulas are stored in a table gfun:-ContFrac:-Cuyt_Cfrac, which is accessed as follows:</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L3502" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">chapter:=11;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoY2hhcHRlckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSNtbkdGJDYkUSMxMUYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">IiM2</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L3506" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">labels(chapter);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">Ny8kIiM3ISIiJCIjOEYlJCIjQUYlJCIjQ0YlJCIjUEYlJCIjWEYlJCIjW0YlJCIjYkYlJCIja0YlJCIjcEYlJCIjckYlJCIjc0YlJCIjdUYl</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L3490" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">Cuyt_Cfrac[chapter][1.3];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LUkkZXhwRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiNJInpHRic=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L3999" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font bold="true">In what follows, only the parameters related to the series exponents are given example values.</Font></Text-field>
</Input>
</Group></Presentation-Block>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2">Chapter 11</Text-field></Title><Presentation-Block>
<Group view="presentation" hide-input="false" hide-output="true" inline-output="false" labelreference="L3992" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L3994" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">chapter := 11;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoY2hhcHRlckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSNtbkdGJDYkUSMxMUYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">IiM2</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L3998" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">labels(chapter);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">Ny8kIiM3ISIiJCIjOEYlJCIjQUYlJCIjQ0YlJCIjUEYlJCIjWEYlJCIjW0YlJCIjYkYlJCIja0YlJCIjcEYlJCIjckYlJCIjc0YlJCIjdUYl</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L3996" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">N:=20;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiTkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSNtbkdGJDYkUSMyMEYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">IiM/</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L3997" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Generic expansion, with finite series as input.
The order of the series is doubled when the C-fraction coefficients are in z^2.</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L3995" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for formula in labels(chapter) do

  print( sprintf(&quot;%a.%a&quot;,chapter,formula) );
  f := Cuyt_Cfrac[chapter][formula]:
  print(f);

  if formula in {1.3, 2.2, 7.1, 7.2} then
    S := MultiSeries:-series(f,z,N):
  elif formula = 7.4 then
    S := series(f,z,2*N);
  else
    S := MultiSeries:-series(f,z,2*N)
  fi;
  
  print( expr_to_cfrac( S, y, z ) ):

od:</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">UScxMS4xLjI2Ig==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictRi82JFEiNkYnRjIvJS5saW5ldGhpY2tuZXNzR0YxLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRjwvJSliZXZlbGxlZEdRJmZhbHNlRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGMi8lJmZlbmNlR0ZBLyUqc2VwYXJhdG9yR0ZBLyUpc3RyZXRjaHlHRkEvJSpzeW1tZXRyaWNHRkEvJShsYXJnZW9wR0ZBLyUubW92YWJsZWxpbWl0c0dGQS8lJ2FjY2VudEdGQS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlYtRiw2KC1GIzYmLUYjNi4tRiM2Ji1JJW1zdXBHRiQ2JS1GQzYtUS8mRXhwb25lbnRpYWxFO0YnRjJGRkZIRkpGTEZORlBGUkZUL0ZYUSwwLjExMTExMTFlbUYnLUkjbWlHRiQ2JVEiekYnLyUnaXRhbGljR1EldHJ1ZUYnL0YzUSdpdGFsaWNGJy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGQi1GXG82JUZjby1GLzYkUSIyRidGMkZccEYyLUZDNi1RKCZtaW51cztGJ0YyRkZGSEZKRkxGTkZQRlIvRlVRLDAuMjIyMjIyMmVtRicvRlhGaHAtRiM2KEY1RkJGW29GQkZjb0YyRmRwLUYjNiRGX3BGMi1GQzYtUSIrRidGMkZGRkhGSkZMRk5GUEZSRmdwRmlwLUYjNiYtRi82JFEjMTJGJ0YyRkJGW29GMkZkcC1GIzYmRjVGQkZjb0YyRmRwRmNxRjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkFGMi1GIzYmLUYjNiotRiM2JkZbb0ZCRmNvRjJGZHAtRiM2JkZhcEZCRltvRjJGXnFGY29GXnFGYXBGMkZocUZbckYyRjhGOkY9Rj9GaHFGW3JGMg==">LCQqJiwuKiYtSSRleHBHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiI2I0kiekdGKyIiIkYtIiIjRi4qJkYmRi5GLUYuISInKiRGLUYvISIiRiYiIzdGLUYxISM3Ri5GLiwqRjBGLkYmISIjRi1GLkYvRi5GMyNGLiIiJw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkmbWZyYWNHRiQ2KC1GIzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEiYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYmLUkjbW5HRiQ2JFEiMEYnL0Y7USdub3JtYWxGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRidGQy8lL3N1YnNjcmlwdHNoaWZ0R0ZCLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRkMvJSZmZW5jZUdGSi8lKnNlcGFyYXRvckdGSi8lKXN0cmV0Y2h5R0ZKLyUqc3ltbWV0cmljR0ZKLyUobGFyZ2VvcEdGSi8lLm1vdmFibGVsaW1pdHNHRkovJSdhY2NlbnRHRkovJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0Zbby1JJW1zdXBHRiQ2JS1GNDYlUSJ6RidGN0Y6LUZANiRRIjJGJ0ZDLyUxc3VwZXJzY3JpcHRzaGlmdEdGQkZFRkhGQy1GIzYmLUYjNiYtRkA2JFEiMUYnRkMtRk42LVEiK0YnRkNGUUZTRlVGV0ZZRmVuRmduL0ZqblEsMC4yMjIyMjIyZW1GJy9GXW9GZHAtRiw2KC1GIzYmLUY0NiVRJC4uLkYnRjdGOkZFRkhGQy1GIzYmLUYjNiZGXXBGYHAtRiw2KC1GIzYoLUYxNiVGMy1GIzYmLUY0NiVRIm5GJ0Y3RjpGRUZIRkNGS0ZNRl5vRkVGSEZDLUYjNiYtRiM2JkZdcEZgcEZqcEZDRkVGSEZDLyUubGluZXRoaWNrbmVzc0dGX3AvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZHIvJSliZXZlbGxlZEdGSkZDRkVGSEZDRmByRmJyRmVyRmdyRkNGRUZIRkNGYHJGYnJGZXJGZ3ItRk42LVEiLEYnRkNGUS9GVEY5RlVGV0ZZRmVuRmduRmluL0Zdb1EsMC4zMzMzMzMzZW1GJy1GIzYoRmVxLUZONi1RIj1GJ0ZDRlFGU0ZVRldGWUZlbkZnbi9Gam5RLDAuMjc3Nzc3OGVtRicvRl1vRmVzLUYsNigtRiM2JkZdcEZFRkhGQy1GIzYqLUZANiRRIjRGJ0ZDRk0tSShtZmVuY2VkR0YkNiQtRiM2Ji1GIzYmRmRvRk1GaXFGQ0ZgcC1GQDYkUSIzRidGQ0ZDRkNGTS1GYXQ2JC1GIzYmRmV0RmBwLUZANiRRIjVGJ0ZDRkNGQ0ZFRkhGQ0ZgckZickZlckZnckZFRkhGQ0ZFRkhGQw==">LUkmQ0ZyYWNHNiI2Iy0lJ1JlY29yZEc2Ky8lInhHSSJ6R0YkLyUiYUdGLi8lJmFscGhhR0YwLyUibkdGMi8lI2EwRyIiIS8lJWluaXRHNyIvJSVyZWNhRzwkLCYqJiwmRjIhIiMhIiQiIiJGQS1GLjYjRjJGQUZBKiYsJkYyIiIjIiIoRkFGQS1GLjYjLCZGMkZBRkFGQUZBRkEvLUYuNiNGNSNGQSIjZy8lJ2V4cHJzYUc3IywkKiYsJkYyRkYiIiRGQSEiIiwmRjJGRiIiJkZBRlcjRkEiIiUvJS1hc3ltcHRfYWxwaGFHRkY=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">UScxMS4xLjM2Ig==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LUkkZXhwRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiNJInpHRic=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkmQ0ZyYWNHNiI2Iy0lJ1JlY29yZEc2Ky8lInhHSSJ6R0YkLyUiYUdGLi8lJmFscGhhR0YwLyUibkdGMi8lI2EwRyIiIi8lJWluaXRHNyNGLC8lJXJlY2FHPCUsKComRjJGNS1GLjYjRjJGNSEiIi1GLjYjLCZGMkY1RjVGNUY1KiYsJkYyRjUiIiRGNUY1LUYuNiMsJkYyRjUiIiNGNUY1RjUvLUYuNiMiIiFGNS8tRi42I0Y1I0ZARkovJSdleHByc2FHNyQsJCokRkNGQCNGNUZKLCQqJEYyRkBGUi8lLWFzeW1wdF9hbHBoYUdGNQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">UScxMS4yLjI2Ig==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSZtZnJhY0dGJDYoLUYjNiYtRiM2Ji1GIzYoLUkjbWlHRiQ2JVEjbG5GJy8lJ2l0YWxpY0dGNEYvLUYsNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEmMC4wZW1GJy9GRUZZLUkobWZlbmNlZEdGJDYkLUYjNiYtRiM2Ji1JI21uR0YkNiRRIjFGJ0YvLUYsNi1RIitGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUZQNiVRInpGJy9GVFEldHJ1ZUYnL0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y0Ri9GL0Zqb0ZdcEYvLUYsNi1RKCZtaW51cztGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZERmNvRi9Gam9GXXBGLy1GIzYmRk1Gam9GXXBGLy8lLmxpbmV0aGlja25lc3NHRl9vLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmhwLyUpYmV2ZWxsZWRHRjRGam9GXXBGLw==">LCQqJiwmLUkjbG5HNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiI2IywmIiIiRi1JInpHRipGLUYtRi4hIiJGLUYlRi9GLw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkmQ0ZyYWNHNiI2Iy0lJ1JlY29yZEc2Ky8lInhHSSJ6R0YkLyUiYUdGLi8lJmFscGhhR0YwLyUibkdGMi8lI2EwRyIiIS8lJWluaXRHNyIvJSVyZWNhRzwlLCgqJiwqKiRGMiIiJCEiIiokRjIiIiMhIihGMiEjOiEiKiIiIkZHLUYuNiNGMkZHRkcqJiwoRkJGQUYyISImRkxGR0ZHLUYuNiMsJkYyRkdGR0ZHRkdGRyomLCpGP0ZHRkIiIilGMiIjPyIjO0ZHRkctRi42IywmRjJGR0ZDRkdGR0ZHLy1GLjYjRjUjRkdGQy8tRi42I0ZHI0ZHIiInLyUnZXhwcnNhRzckLCQqJkZXRkdGT0ZBI0ZHIiIlLCQqJkZPRkdGV0ZBRmBvLyUtYXN5bXB0X2FscGhhR0ZH</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">UScxMS4yLjQ2Ig==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSZtZnJhY0dGJDYoLUYjNiYtRiM2Ji1GIzYoLUkjbWlHRiQ2JVEjbG5GJy8lJ2l0YWxpY0dGNEYvLUYsNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEmMC4wZW1GJy9GRUZZLUkobWZlbmNlZEdGJDYkLUYjNiYtRiM2J0YrLUZHNigtRiM2Ji1GIzYmLUkjbW5HRiQ2JFEiMUYnRi8tRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtRlA2JVEiekYnL0ZUUSV0cnVlRicvRjBRJ2l0YWxpY0YnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjRGLy1GIzYmLUYjNiZGaW8tRiw2LVEoJm1pbnVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkRGYm9GL0ZgcEZjcEYvLyUubGluZXRoaWNrbmVzc0dGZW8vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYHEvJSliZXZlbGxlZEdGNEZgcEZjcEYvRmBwRmNwRi9GL0ZgcEZjcEYvRmlwLUYjNiYtRmNvNiRRIjJGJ0YvLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj9GWEZaRmlvRi9GL0ZgcEZjcEYvLUYjNiZGTUZgcEZjcEYvRlxxRl5xRmFxRmNxRmBwRmNwRi8=">LCQqJiwmLUkjbG5HNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiI2IywkKiYsJiIiIkYvSSJ6R0YqRi9GLywmRjBGLyEiIkYvRjJGMkYvRjAhIiNGL0YlRjJGMg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkmbWZyYWNHRiQ2KC1GIzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEiYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYmLUkjbW5HRiQ2JFEiMEYnL0Y7USdub3JtYWxGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRidGQy8lL3N1YnNjcmlwdHNoaWZ0R0ZCLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRkMvJSZmZW5jZUdGSi8lKnNlcGFyYXRvckdGSi8lKXN0cmV0Y2h5R0ZKLyUqc3ltbWV0cmljR0ZKLyUobGFyZ2VvcEdGSi8lLm1vdmFibGVsaW1pdHNHRkovJSdhY2NlbnRHRkovJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0Zbby1JJW1zdXBHRiQ2JS1GNDYlUSJ6RidGN0Y6LUZANiRRIjJGJ0ZDLyUxc3VwZXJzY3JpcHRzaGlmdEdGQkZFRkhGQy1GIzYmLUYjNiYtRkA2JFEiMUYnRkMtRk42LVEiK0YnRkNGUUZTRlVGV0ZZRmVuRmduL0ZqblEsMC4yMjIyMjIyZW1GJy9GXW9GZHAtRiw2KC1GIzYmLUY0NiVRJC4uLkYnRjdGOkZFRkhGQy1GIzYmLUYjNiZGXXBGYHAtRiw2KC1GIzYoLUYxNiVGMy1GIzYmLUY0NiVRIm5GJ0Y3RjpGRUZIRkNGS0ZNRl5vRkVGSEZDLUYjNiYtRiM2JkZdcEZgcEZqcEZDRkVGSEZDLyUubGluZXRoaWNrbmVzc0dGX3AvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZHIvJSliZXZlbGxlZEdGSkZDRkVGSEZDRmByRmJyRmVyRmdyRkNGRUZIRkNGYHJGYnJGZXJGZ3ItRk42LVEiLEYnRkNGUS9GVEY5RlVGV0ZZRmVuRmduRmluL0Zdb1EsMC4zMzMzMzMzZW1GJy1GIzYoRmVxLUZONi1RIj1GJ0ZDRlFGU0ZVRldGWUZlbkZnbi9Gam5RLDAuMjc3Nzc3OGVtRicvRl1vRmVzLUYjNictRk42LVEqJnVtaW51czA7RidGQ0ZRRlNGVUZXRllGZW5GZ25GY3BGZXAtRiw2KC1GIzYmLUZfbzYlLUkobWZlbmNlZEdGJDYkLUYjNiZGaXFGYHBGXXBGQ0ZDRmRvRmdvRkVGSEZDLUYjNigtRmN0NiQtRiM2Ji1GIzYmRmRvRk1GaXFGQ0ZgcEZdcEZDRkNGTS1GY3Q2JC1GIzYmRl11RmBwLUZANiRRIjNGJ0ZDRkNGQ0ZFRkhGQ0ZgckZickZlckZnckZFRkhGQ0ZFRkhGQ0ZFRkhGQw==">LUkmQ0ZyYWNHNiI2Iy0lJ1JlY29yZEc2Ky8lInhHSSJ6R0YkLyUiYUdGLi8lJmFscGhhR0YwLyUibkdGMi8lI2EwRyIiIS8lJWluaXRHNyIvJSVyZWNhRzwkLCYqJiwqKiRGMiIiJCEiIyokRjIiIiMhIipGMiEjNyEiJSIiIkZHLUYuNiNGMkZHRkcqJiwqRj9GQ0ZCIiIqRjIiIzciIiZGR0ZHLUYuNiMsJkYyRkdGR0ZHRkdGRy8tRi42I0Y1IyEiIkZALyUnZXhwcnNhRzcjLCQqKCwmRjJGQ0ZHRkdGViwmRjJGQ0ZARkdGVkZRRkNGVi8lLWFzeW1wdF9hbHBoYUdGQw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">UScxMS4zLjc2Ig==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSZtZnJhY0dGJDYoLUYjNiYtRiM2Ji1GIzYoLUkjbWlHRiQ2JVEkdGFuRicvJSdpdGFsaWNHRjRGLy1GLDYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGWS1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZQNiVRInpGJy9GVFEldHJ1ZUYnL0YwUSdpdGFsaWNGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvRi9GYW9GZG9GLy1GLDYtUSgmbWludXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGREZqbkYvRmFvRmRvRi8tRiM2JkZNRmFvRmRvRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmBwLyUpYmV2ZWxsZWRHRjRGYW9GZG9GLw==">LCQqJiwmLUkkdGFuRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiNJInpHRioiIiJGLCEiIkYtRiVGLkYu</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkmbWZyYWNHRiQ2KC1GIzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEiYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYmLUkjbW5HRiQ2JFEiMEYnL0Y7USdub3JtYWxGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRidGQy8lL3N1YnNjcmlwdHNoaWZ0R0ZCLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRkMvJSZmZW5jZUdGSi8lKnNlcGFyYXRvckdGSi8lKXN0cmV0Y2h5R0ZKLyUqc3ltbWV0cmljR0ZKLyUobGFyZ2VvcEdGSi8lLm1vdmFibGVsaW1pdHNHRkovJSdhY2NlbnRHRkovJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0Zbby1JJW1zdXBHRiQ2JS1GNDYlUSJ6RidGN0Y6LUZANiRRIjJGJ0ZDLyUxc3VwZXJzY3JpcHRzaGlmdEdGQkZFRkhGQy1GIzYmLUYjNiYtRkA2JFEiMUYnRkMtRk42LVEiK0YnRkNGUUZTRlVGV0ZZRmVuRmduL0ZqblEsMC4yMjIyMjIyZW1GJy9GXW9GZHAtRiw2KC1GIzYmLUY0NiVRJC4uLkYnRjdGOkZFRkhGQy1GIzYmLUYjNiZGXXBGYHAtRiw2KC1GIzYoLUYxNiVGMy1GIzYmLUY0NiVRIm5GJ0Y3RjpGRUZIRkNGS0ZNRl5vRkVGSEZDLUYjNiYtRiM2JkZdcEZgcEZqcEZDRkVGSEZDLyUubGluZXRoaWNrbmVzc0dGX3AvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZHIvJSliZXZlbGxlZEdGSkZDRkVGSEZDRmByRmJyRmVyRmdyRkNGRUZIRkNGYHJGYnJGZXJGZ3ItRk42LVEiLEYnRkNGUS9GVEY5RlVGV0ZZRmVuRmduRmluL0Zdb1EsMC4zMzMzMzMzZW1GJy1GIzYoRmVxLUZONi1RIj1GJ0ZDRlFGU0ZVRldGWUZlbkZnbi9Gam5RLDAuMjc3Nzc3OGVtRicvRl1vRmVzLUYjNictRk42LVEqJnVtaW51czA7RidGQ0ZRRlNGVUZXRllGZW5GZ25GY3BGZXAtRiw2KEZdcC1GIzYoLUkobWZlbmNlZEdGJDYkLUYjNiYtRiM2JkZkb0ZNRmlxRkNGYHBGXXBGQ0ZDRk0tRmF0NiQtRiM2JkZldEZgcC1GQDYkUSIzRidGQ0ZDRkNGRUZIRkNGYHJGYnJGZXJGZ3JGRUZIRkNGRUZIRkNGRUZIRkM=">LUkmQ0ZyYWNHNiI2Iy0lJ1JlY29yZEc2Ky8lInhHSSJ6R0YkLyUiYUdGLi8lJmFscGhhR0YwLyUibkdGMi8lI2EwRyIiIS8lJWluaXRHNyIvJSVyZWNhRzwkLCYqJiwmRjIhIiMhIiIiIiJGQS1GLjYjRjJGQUZBKiYsJkYyIiIjIiImRkFGQS1GLjYjLCZGMkZBRkFGQUZBRkEvLUYuNiNGNSNGQCIiJC8lJ2V4cHJzYUc3IywkKiYsJkYyRkZGQUZBRkAsJkYyRkZGT0ZBRkBGQC8lLWFzeW1wdF9hbHBoYUdGRg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">UScxMS40LjU2Ig==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSZtZnJhY0dGJDYoLUYjNiYtRiM2J0YrLUYjNiYtSSNtaUdGJDYlUSJ6RicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGZm4tSSZtc3FydEdGJDYjLUYjNidGKy1GIzYkLUklbXN1cEdGJDYlRk8tSSNtbkdGJDYkUSIyRidGLy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGLy1GLDYtUSIrRidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GY282JFEiMUYnRi9GL0YvRmlvLUYjNigtRlA2JVEnYXJjc2luRicvRlRGNEYvLUYsNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GMkY1RjdGOUY7Rj1GP0ZlbkZnbi1JKG1mZW5jZWRHRiQ2JC1GIzYmRk8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjRGL0YvRl1xRmBxRi9GL0ZdcUZgcUYvLUYjNiZGX3BGXXFGYHFGLy8lLmxpbmV0aGlja25lc3NHRl5wLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmhxLyUpYmV2ZWxsZWRHRjRGXXFGYHFGLw==">LCQqJiwmKiZJInpHNiIiIiIsJiokRiYiIiMhIiJGKEYoI0YoRitGLC1JJ2FyY3Npbkc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkdGJzYjRiZGKEYoRi5GLEYs</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkmQ0ZyYWNHNiI2Iy0lJ1JlY29yZEc2Ky8lInhHSSJ6R0YkLyUiYUdGLi8lJmFscGhhR0YwLyUibkdGMi8lI2EwRyIiIS8lJWluaXRHNyIvJSVyZWNhRzwlLCgqJiwqKiRGMiIiJCEiIyokRjIiIiMhIzZGMiEjPCEiJyIiIkZHLUYuNiNGMkZHRkcqJiwoRkJGQUYyISIpRkZGR0ZHLUYuNiMsJkYyRkdGR0ZHRkdGRyomLCpGP0ZDRkIiIzhGMiIjRCIjOUZHRkctRi42IywmRjJGR0ZDRkdGR0ZHLy1GLjYjRjUjRkFGQC8tRi42I0ZHI0ZBIiM6LyUnZXhwcnNhRzckLCQqKiwmRjJGQ0ZARkchIiIsJkYyRkNGR0ZHRmFvRk9GR0ZXRkdGYW8sJCoqRmBvRmFvRmJvRmFvRk9GR0YyRkdGYW8vJS1hc3ltcHRfYWxwaGFHRkM=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">UScxMS40Ljg2Ig==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSZtZnJhY0dGJDYoLUYjNiYtRiM2Ji1GIzYoLUkjbWlHRiQ2JVEnYXJjdGFuRicvJSdpdGFsaWNHRjRGLy1GLDYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGWS1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZQNiVRInpGJy9GVFEldHJ1ZUYnL0YwUSdpdGFsaWNGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvRi9GYW9GZG9GLy1GLDYtUSgmbWludXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGREZqbkYvRmFvRmRvRi8tRiM2JkZNRmFvRmRvRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmBwLyUpYmV2ZWxsZWRHRjRGYW9GZG9GLw==">LCQqJiwmLUknYXJjdGFuRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiNJInpHRioiIiJGLCEiIkYtRiVGLkYu</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkmbWZyYWNHRiQ2KC1GIzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEiYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYmLUkjbW5HRiQ2JFEiMEYnL0Y7USdub3JtYWxGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRidGQy8lL3N1YnNjcmlwdHNoaWZ0R0ZCLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRkMvJSZmZW5jZUdGSi8lKnNlcGFyYXRvckdGSi8lKXN0cmV0Y2h5R0ZKLyUqc3ltbWV0cmljR0ZKLyUobGFyZ2VvcEdGSi8lLm1vdmFibGVsaW1pdHNHRkovJSdhY2NlbnRHRkovJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0Zbby1JJW1zdXBHRiQ2JS1GNDYlUSJ6RidGN0Y6LUZANiRRIjJGJ0ZDLyUxc3VwZXJzY3JpcHRzaGlmdEdGQkZFRkhGQy1GIzYmLUYjNiYtRkA2JFEiMUYnRkMtRk42LVEiK0YnRkNGUUZTRlVGV0ZZRmVuRmduL0ZqblEsMC4yMjIyMjIyZW1GJy9GXW9GZHAtRiw2KC1GIzYmLUY0NiVRJC4uLkYnRjdGOkZFRkhGQy1GIzYmLUYjNiZGXXBGYHAtRiw2KC1GIzYoLUYxNiVGMy1GIzYmLUY0NiVRIm5GJ0Y3RjpGRUZIRkNGS0ZNRl5vRkVGSEZDLUYjNiYtRiM2JkZdcEZgcEZqcEZDRkVGSEZDLyUubGluZXRoaWNrbmVzc0dGX3AvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZHIvJSliZXZlbGxlZEdGSkZDRkVGSEZDRmByRmJyRmVyRmdyRkNGRUZIRkNGYHJGYnJGZXJGZ3ItRk42LVEiLEYnRkNGUS9GVEY5RlVGV0ZZRmVuRmduRmluL0Zdb1EsMC4zMzMzMzMzZW1GJy1GIzYoRmVxLUZONi1RIj1GJ0ZDRlFGU0ZVRldGWUZlbkZnbi9Gam5RLDAuMjc3Nzc3OGVtRicvRl1vRmVzLUYsNigtRiM2Ji1GX282JS1JKG1mZW5jZWRHRiQ2JC1GIzYmRmlxRmBwRl1wRkNGQ0Zkb0Znb0ZFRkhGQy1GIzYoLUZedDYkLUYjNiYtRiM2JkZkb0ZNRmlxRkNGYHBGXXBGQ0ZDRk0tRl50NiQtRiM2JkZodEZgcC1GQDYkUSIzRidGQ0ZDRkNGRUZIRkNGYHJGYnJGZXJGZ3JGRUZIRkNGRUZIRkM=">LUkmQ0ZyYWNHNiI2Iy0lJ1JlY29yZEc2Ky8lInhHSSJ6R0YkLyUiYUdGLi8lJmFscGhhR0YwLyUibkdGMi8lI2EwRyIiIS8lJWluaXRHNyIvJSVyZWNhRzwkLCYqJiwqKiRGMiIiJCEiIyokRjIiIiMhIipGMiEjNyEiJSIiIkZHLUYuNiNGMkZHRkcqJiwqRj9GQ0ZCIiIqRjIiIzciIiZGR0ZHLUYuNiMsJkYyRkdGR0ZHRkdGRy8tRi42I0Y1I0ZHRkAvJSdleHByc2FHNyMqKCwmRjJGQ0ZHRkchIiIsJkYyRkNGQEZHRmVuRlFGQy8lLWFzeW1wdF9hbHBoYUdGQw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">UScxMS41LjU2Ig==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSZtZnJhY0dGJDYoLUYjNiYtRiM2Ji1GIzYoLUkjbWlHRiQ2JVEldGFuaEYnLyUnaXRhbGljR0Y0Ri8tRiw2LVEwJkFwcGx5RnVuY3Rpb247RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRlktSShtZmVuY2VkR0YkNiQtRiM2Ji1GUDYlUSJ6RicvRlRRJXRydWVGJy9GMFEnaXRhbGljRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjRGL0YvRmFvRmRvRi8tRiw2LVEoJm1pbnVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkRGam5GL0Zhb0Zkb0YvLUYjNiZGTUZhb0Zkb0YvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZgcC8lKWJldmVsbGVkR0Y0RmFvRmRvRi8=">LCQqJiwmLUkldGFuaEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjSSJ6R0YqIiIiRiwhIiJGLUYlRi5GLg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkmbWZyYWNHRiQ2KC1GIzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEiYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYmLUkjbW5HRiQ2JFEiMEYnL0Y7USdub3JtYWxGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRidGQy8lL3N1YnNjcmlwdHNoaWZ0R0ZCLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRkMvJSZmZW5jZUdGSi8lKnNlcGFyYXRvckdGSi8lKXN0cmV0Y2h5R0ZKLyUqc3ltbWV0cmljR0ZKLyUobGFyZ2VvcEdGSi8lLm1vdmFibGVsaW1pdHNHRkovJSdhY2NlbnRHRkovJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0Zbby1JJW1zdXBHRiQ2JS1GNDYlUSJ6RidGN0Y6LUZANiRRIjJGJ0ZDLyUxc3VwZXJzY3JpcHRzaGlmdEdGQkZFRkhGQy1GIzYmLUYjNiYtRkA2JFEiMUYnRkMtRk42LVEiK0YnRkNGUUZTRlVGV0ZZRmVuRmduL0ZqblEsMC4yMjIyMjIyZW1GJy9GXW9GZHAtRiw2KC1GIzYmLUY0NiVRJC4uLkYnRjdGOkZFRkhGQy1GIzYmLUYjNiZGXXBGYHAtRiw2KC1GIzYoLUYxNiVGMy1GIzYmLUY0NiVRIm5GJ0Y3RjpGRUZIRkNGS0ZNRl5vRkVGSEZDLUYjNiYtRiM2JkZdcEZgcEZqcEZDRkVGSEZDLyUubGluZXRoaWNrbmVzc0dGX3AvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZHIvJSliZXZlbGxlZEdGSkZDRkVGSEZDRmByRmJyRmVyRmdyRkNGRUZIRkNGYHJGYnJGZXJGZ3ItRk42LVEiLEYnRkNGUS9GVEY5RlVGV0ZZRmVuRmduRmluL0Zdb1EsMC4zMzMzMzMzZW1GJy1GIzYoRmVxLUZONi1RIj1GJ0ZDRlFGU0ZVRldGWUZlbkZnbi9Gam5RLDAuMjc3Nzc3OGVtRicvRl1vRmVzLUYsNihGXXAtRiM2KC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYjNiZGZG9GTUZpcUZDRmBwRl1wRkNGQ0ZNLUZcdDYkLUYjNiZGYHRGYHAtRkA2JFEiM0YnRkNGQ0ZDRkVGSEZDRmByRmJyRmVyRmdyRkVGSEZDRkVGSEZD">LUkmQ0ZyYWNHNiI2Iy0lJ1JlY29yZEc2Ky8lInhHSSJ6R0YkLyUiYUdGLi8lJmFscGhhR0YwLyUibkdGMi8lI2EwRyIiIS8lJWluaXRHNyIvJSVyZWNhRzwkLCYqJiwmRjIhIiMhIiIiIiJGQS1GLjYjRjJGQUZBKiYsJkYyIiIjIiImRkFGQS1GLjYjLCZGMkZBRkFGQUZBRkEvLUYuNiNGNSNGQSIiJC8lJ2V4cHJzYUc3IyomLCZGMkZGRkFGQUZALCZGMkZGRk9GQUZALyUtYXN5bXB0X2FscGhhR0ZG</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">UScxMS42LjQ2Ig==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSZtZnJhY0dGJDYoLUYjNiYtRiM2J0YrLUYjNiYtSSNtaUdGJDYlUSJ6RicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGZm4tSSZtc3FydEdGJDYjLUYjNiYtRiM2JC1JJW1zdXBHRiQ2JUZPLUkjbW5HRiQ2JFEiMkYnRi8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRi8tRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtRmNvNiRRIjFGJ0YvRi9GL0Zpby1GIzYoLUZQNiVRKGFyY3NpbmhGJy9GVEY0Ri8tRiw2LVEwJkFwcGx5RnVuY3Rpb247RidGL0YyRjVGN0Y5RjtGPUY/RmVuRmduLUkobWZlbmNlZEdGJDYkLUYjNiZGTy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvRi9GXXFGYHFGL0YvRl1xRmBxRi8tRiM2JkZfcEZdcUZgcUYvLyUubGluZXRoaWNrbmVzc0dGXnAvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaHEvJSliZXZlbGxlZEdGNEZdcUZgcUYv">LCQqJiwmKiZJInpHNiIiIiIsJiokRiYiIiNGKEYoRigjRihGKyEiIi1JKGFyY3NpbmhHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHRic2I0YmRihGKEYuRi1GLQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkmQ0ZyYWNHNiI2Iy0lJ1JlY29yZEc2Ky8lInhHSSJ6R0YkLyUiYUdGLi8lJmFscGhhR0YwLyUibkdGMi8lI2EwRyIiIS8lJWluaXRHNyIvJSVyZWNhRzwlLCgqJiwqKiRGMiIiJCEiIyokRjIiIiMhIzZGMiEjPCEiJyIiIkZHLUYuNiNGMkZHRkcqJiwoRkJGQUYyISIpRkZGR0ZHLUYuNiMsJkYyRkdGR0ZHRkdGRyomLCpGP0ZDRkIiIzhGMiIjRCIjOUZHRkctRi42IywmRjJGR0ZDRkdGR0ZHLy1GLjYjRjUjRkNGQC8tRi42I0ZHI0ZDIiM6LyUnZXhwcnNhRzckKiosJkYyRkNGQEZHISIiLCZGMkZDRkdGR0Zgb0ZPRkdGV0ZHKipGX29GYG9GYW9GYG9GT0ZHRjJGRy8lLWFzeW1wdF9hbHBoYUdGQw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">UScxMS42Ljk2Ig==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LUkoYXJjdGFuaEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjSSJ6R0Yn</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkmbWZyYWNHRiQ2KC1GIzYmLUkjbWlHRiQ2JVEiekYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRicvRjhRJ25vcm1hbEYnLUYjNiYtRiM2Ji1JI21uR0YkNiRRIjFGJ0ZALUkjbW9HRiQ2LVEiK0YnRkAvJSZmZW5jZUdGPy8lKnNlcGFyYXRvckdGPy8lKXN0cmV0Y2h5R0Y/LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Zobi1GLDYoLUYjNigtSSVtc3ViR0YkNiUtRjE2JVEiYUYnRjRGNy1GIzYmRkZGOkY9RkAvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GSzYtUTEmSW52aXNpYmxlVGltZXM7RidGQEZORlBGUkZURlZGWEZaL0ZnblEmMC4wZW1GJy9Gam5GXnAtSSVtc3VwR0YkNiVGMC1GRzYkUSIyRidGQC8lMXN1cGVyc2NyaXB0c2hpZnRHRmlvRjpGPUZALUYjNiYtRiM2JkZGRkotRiw2KC1GIzYmLUYxNiVRJC4uLkYnRjRGN0Y6Rj1GQC1GIzYmLUYjNiZGRkZKLUYsNigtRiM2KC1GYG82JUZiby1GIzYmLUYxNiVRIm5GJ0Y0RjdGOkY9RkBGZ29Gam9GYHBGOkY9RkAtRiM2Ji1GIzYmRkZGSkZgcUZARjpGPUZALyUubGluZXRoaWNrbmVzc0dGSS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zqci8lKWJldmVsbGVkR0Y/RkBGOkY9RkBGZnJGaHJGW3NGXXNGQEY6Rj1GQEZmckZockZbc0Zdc0ZARjpGPUZARmZyRmhyRltzRl1zLUZLNi1RIixGJ0ZARk4vRlFGNkZSRlRGVkZYRlpGXXAvRmpuUSwwLjMzMzMzMzNlbUYnLUYjNihGW3ItRks2LVEiPUYnRkBGTkZQRlJGVEZWRlhGWi9GZ25RLDAuMjc3Nzc3OGVtRicvRmpuRlt0LUYjNictRks2LVEqJnVtaW51czA7RidGQEZORlBGUkZURlZGWEZaRmZuRmluLUYsNigtRiM2Ji1GYXA2JUZfckZjcEZmcEY6Rj1GQC1GIzYoLUkobWZlbmNlZEdGJDYkLUYjNiYtRiM2JkZjcEZqb0ZfckZALUZLNi1RKCZtaW51cztGJ0ZARk5GUEZSRlRGVkZYRlpGZm5GaW5GRkZARkBGam8tRlt1NiQtRiM2JkZfdUZKRkZGQEZARjpGPUZARmZyRmhyRltzRl1zRjpGPUZARjpGPUZARjpGPUZA">LUkmQ0ZyYWNHNiI2Iy0lJ1JlY29yZEc2Ky8lInhHSSJ6R0YkLyUiYUdGLi8lJmFscGhhR0YwLyUibkdGMi8lI2EwRyIiIS8lJWluaXRHNyNGLC8lJXJlY2FHPCQsJiomLCgqJEYyIiIlISIjKiRGMiIiJCEiJEYyIiIiRkUtRi42I0YyRkVGRSomLCZGPyIiI0ZCRkNGRS1GLjYjLCZGMkZFRkVGRUZFRkUvLUYuNiNGRSMhIiJGQy8lJ2V4cHJzYUc3IywkKiYsJiokRjJGSkZARlJGRUZSRjJGSkZSLyUtYXN5bXB0X2FscGhhR0ZK</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">UScxMS43LjE2Ig==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSZtZnJhY0dGJDYoLUYjNiYtRiM2KUYrLUYjNiYtSSNtaUdGJDYlUScmIzk0NTtGJy8lJ2l0YWxpY0dGNEYvLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGWS1GUDYlUSJ6RicvRlRRJXRydWVGJy9GMFEnaXRhbGljRidGLy1GLDYtUSIrRidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1JJW1zdXBHRiQ2JS1JKG1mZW5jZWRHRiQ2JC1GIzYmLUkjbW5HRiQ2JFEiMUYnRi9GXG9GZW5GL0YvRk8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLUYsNi1RKCZtaW51cztGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZERmdvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjRGLy1GIzYmLUYjNiZGX29GXnBGZ29GL0ZhcEZkcEYvLyUubGluZXRoaWNrbmVzc0dGam8vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXnEvJSliZXZlbGxlZEdGNEZhcEZkcEYv">LCQqJiwoKiZJJmFscGhhRzYiIiIiSSJ6R0YnRighIiIpLCZGKEYoRilGKEYmRihGKkYoRigsJkYrRihGKkYoRipGKg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkmQ0ZyYWNHNiI2Iy0lJ1JlY29yZEc2Ky8lInhHSSJ6R0YkLyUiYUdGLi9JJmFscGhhR0YkRjAvJSJuR0YyLyUjYTBHIiIhLyUlaW5pdEc3Ii8lJXJlY2FHPCUsKComLC4qJEYyIiIkISIiKiZGMCIiIkYyRkNGQyokRjIiIiMhIihGMEZDRjIhIzohIipGQ0ZDLUYuNiNGMkZDRkMqJiwqRkRGQUYwRkFGMiEiJkZNRkNGQy1GLjYjLCZGMkZDRkNGQ0ZDRkMqJiwuRj9GQ0ZCRkFGRCIiKUYwISIlRjIiIz8iIztGQ0ZDLUYuNiMsJkYyRkNGRUZDRkNGQy8tRi42I0Y1LCZGMCNGQUZFI0ZDRkVGQy8tRi42I0ZDLCZGMCNGQyIiJ0Zeb0ZDLyUnZXhwcnNhRzckLCQqJiwoRjJGQUYwRkUhIiNGQ0ZDRlBGQSNGQSIiJSwkKiYsKEYyRkNGMEZFRkNGQ0ZDRllGQSNGQ0Zoby8lLWFzeW1wdF9hbHBoYUdGQw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">UScxMS43LjI2Ig==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkmbWZyYWNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2KC1JJW1yb3dHRiQ2Ji1GLDYoLUYsNigtSSVtc3VwR0YkNiUtSShtZmVuY2VkR0YkNiQtRiw2Ji1JI21uR0YkNiRRIjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIrRidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRy8lKXN0cmV0Y2h5R0ZHLyUqc3ltbWV0cmljR0ZHLyUobGFyZ2VvcEdGRy8lLm1vdmFibGVsaW1pdHNHRkcvJSdhY2NlbnRHRkcvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZWLUkjbWlHRiQ2JVEiekYnLyUnaXRhbGljR1EldHJ1ZUYnL0Y/USdpdGFsaWNGJ0Y+Rj4tRlo2JVEnJiM5NDU7RicvRmhuRkdGPi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRkI2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GRUZIRkpGTEZORlBGUi9GVVEmMC4wZW1GJy9GWEZnb0Zcb0Zjb0ZZRj4tRkI2LVEoJm1pbnVzO0YnRj5GRUZIRkpGTEZORlBGUkZURldGMkZBRjpGPi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGR0Y+LUYsNiYtRiw2JkYyRmlvRjpGPkZccEZfcEY+LyUubGluZXRoaWNrbmVzc0dGPS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZpcC8lKWJldmVsbGVkR0ZH">KiYsKCooKSwmIiIiRidJInpHNiJGJ0kmYWxwaGFHRilGJ0YqRidGKEYnRidGJSEiIkYnRidGJywmRiVGJ0YrRidGKw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkmQ0ZyYWNHNiI2Iy0lJ1JlY29yZEc2Ky8lInhHSSJ6R0YkLyUiYUdGLi9JJmFscGhhR0YkRjAvJSJuR0YyLyUjYTBHIiIhLyUlaW5pdEc3Ii8lJXJlY2FHPCUsKComLC4qJEYyIiIkISIiKiZGMCIiIkYyRkNGQSokRjIiIiMhIihGMEZBRjIhIzohIipGQ0ZDLUYuNiNGMkZDRkMqJiwqRkRGQUYwRkNGMiEiJkZNRkNGQy1GLjYjLCZGMkZDRkNGQ0ZDRkMqJiwuRj9GQ0ZCRkNGRCIiKUYwIiIlRjIiIz8iIztGQ0ZDLUYuNiMsJkYyRkNGRUZDRkNGQy8tRi42I0Y1LCZGMCNGQ0ZFRmhuRkMvLUYuNiNGQywmRjAjRkEiIicjRkNGXm9GQy8lJ2V4cHJzYUc3JCwkKiYsKEYyRkNGMEZFRkVGQ0ZDRlBGQSNGQ0ZULCQqJiwoRjJGQUYwRkVGQUZDRkNGWUZBI0ZBRlQvJS1hc3ltcHRfYWxwaGFHRkM=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">UScxMS43LjQ2Ig==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkmbWZyYWNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2KC1JJW1yb3dHRiQ2KC1JKG1mZW5jZWRHRiQ2JC1GLDYqLUYsNiYtSSVtc3VwR0YkNiUtRi82JC1GIzYoLUYsNiYtRiw2Ji1JI21uR0YkNiRRIjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIrRidGRC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGTS8lKXN0cmV0Y2h5R0ZNLyUqc3ltbWV0cmljR0ZNLyUobGFyZ2VvcEdGTS8lLm1vdmFibGVsaW1pdHNHRk0vJSdhY2NlbnRHRk0vJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Zmbi1GIzYoRkAtRiw2Ji1JI21pR0YkNiVRInpGJy8lJ2l0YWxpY0dRJXRydWVGJy9GRVEnaXRhbGljRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRk1GRC8lLmxpbmV0aGlja25lc3NHRkMvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGX3AvJSliZXZlbGxlZEdGTUZERmZvRmlvRkQtRiw2Ji1GLDYmRmluLUZINi1RKCZtaW51cztGJ0ZERktGTkZQRlJGVEZWRlhGWkZnbkZARkRGZm9GaW9GREZbcEZdcEZgcEZicEZELUZebzYlUScmIzk0NTtGJy9GYm9GTUZELyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy1GSDYtUTEmSW52aXNpYmxlVGltZXM7RidGREZLRk5GUEZSRlRGVkZYL0ZlblEmMC4wZW1GJy9GaG5GZnFGW3FGREZocC1GIzYoLUYsNiZGNUZmb0Zpb0ZERltvRltwRl1wRmBwRmJwRkdGW3FGR0ZpbkZERkRGYnFGXW9GZm9GaW9GRC1GLDYmLUYsNiZGNUZocEZARkRGZm9GaW9GREZbcEZdcEZgcEZicA==">KigsKiomKSomLCYiIiJGKCokSSJ6RzYiISIiRihGKCwmRilGKEYsRihGLEkmYWxwaGFHRitGKEYuRihGKComRiVGKEYqRixGLEYuRihGKUYoRihGKkYoLCZGJUYoRixGKEYs</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkmbWZyYWNHRiQ2KC1GIzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEiYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYmLUkjbW5HRiQ2JFEiMEYnL0Y7USdub3JtYWxGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRidGQy8lL3N1YnNjcmlwdHNoaWZ0R0ZCLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRkMvJSZmZW5jZUdGSi8lKnNlcGFyYXRvckdGSi8lKXN0cmV0Y2h5R0ZKLyUqc3ltbWV0cmljR0ZKLyUobGFyZ2VvcEdGSi8lLm1vdmFibGVsaW1pdHNHRkovJSdhY2NlbnRHRkovJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0Zbby1JJW1zdXBHRiQ2JS1GNDYlUSJ6RidGN0Y6LUZANiRRIjJGJ0ZDLyUxc3VwZXJzY3JpcHRzaGlmdEdGQkZFRkhGQy1GIzYmLUYjNiYtRkA2JFEiMUYnRkMtRk42LVEiK0YnRkNGUUZTRlVGV0ZZRmVuRmduL0ZqblEsMC4yMjIyMjIyZW1GJy9GXW9GZHAtRiw2KC1GIzYmLUY0NiVRJC4uLkYnRjdGOkZFRkhGQy1GIzYmLUYjNiZGXXBGYHAtRiw2KC1GIzYoLUYxNiVGMy1GIzYmLUY0NiVRIm5GJ0Y3RjpGRUZIRkNGS0ZNRl5vRkVGSEZDLUYjNiYtRiM2JkZdcEZgcEZqcEZDRkVGSEZDLyUubGluZXRoaWNrbmVzc0dGX3AvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZHIvJSliZXZlbGxlZEdGSkZDRkVGSEZDRmByRmJyRmVyRmdyRkNGRUZIRkNGYHJGYnJGZXJGZ3ItRk42LVEiLEYnRkNGUS9GVEY5RlVGV0ZZRmVuRmduRmluL0Zdb1EsMC4zMzMzMzMzZW1GJy1GIzYoRmVxLUZONi1RIj1GJ0ZDRlFGU0ZVRldGWUZlbkZnbi9Gam5RLDAuMjc3Nzc3OGVtRicvRl1vRmVzLUYsNigtRiM2KC1JKG1mZW5jZWRHRiQ2JC1GIzYoLUY0NiVRJyYjOTQ1O0YnL0Y4RkpGQy1GTjYtUSgmbWludXM7RidGQ0ZRRlNGVUZXRllGZW5GZ25GY3BGZXBGXXBGZHRGaXFGQ0ZDRk0tRlx0NiQtRiM2KEZgdEZgcEZdcEZgcEZpcUZDRkNGRUZIRkMtRiM2KC1GXHQ2JC1GIzYmLUYjNiZGZG9GTUZpcUZDRmBwLUZANiRRIjNGJ0ZDRkNGQ0ZNLUZcdDYkLUYjNiZGYXVGYHBGXXBGQ0ZDRkVGSEZDRmByRmJyRmVyRmdyRkVGSEZDRkVGSEZD">LUkmQ0ZyYWNHNiI2Iy0lJ1JlY29yZEc2Ky8lInhHSSJ6R0YkLyUiYUdGLi9JJmFscGhhR0YkRjAvJSJuR0YyLyUjYTBHIiIhLyUlaW5pdEc3Ii8lJXJlY2FHPCQsJiomLC4qJkYwIiIjRjIiIiJGQCokRjIiIiQhIiMqJEYwRkBGQSokRjJGQCEiKkYyISM3ISIlRkFGQS1GLjYjRjJGQUZBKiYsLkY/RkRGQkZARkUhIiZGRiIiKkYyIiM3IiImRkFGQS1GLjYjLCZGMkZBRkFGQUZBRkEvLUYuNiNGNSwmRkUjRkFGQyMhIiJGQ0ZBLyUnZXhwcnNhRzcjKiosKEYwRkFGZW5GQUYyRmVuRkEsKEYwRkFGQUZBRjJGQUZBLCZGMkZARkNGQUZlbiwmRjJGQEZBRkFGZW4vJS1hc3ltcHRfYWxwaGFHRkA=</Equation></Text-field>
</Output>
</Group></Presentation-Block>
</Section>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2">Chapter 12</Text-field></Title><Presentation-Block>
<Group view="presentation" hide-input="false" hide-output="true" inline-output="false" labelreference="L3984" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2I1EhRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L3989" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">chapter := 12;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoY2hhcHRlckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSNtbkdGJDYkUSMxMkYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">IiM3</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L3991" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">N:=25:</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L3988" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">The parameter l in formulas (12.6.21) and (12.6.22) is set to a consistent value in order the series to be computed.</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L3987" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">vall:=3;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEldmFsbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSNtbkdGJDYkUSIzRidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">IiIk</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L3986" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">infolevel[gfuncontfrac]:=0;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEqaW5mb2xldmVsRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYjNiYtRi82JVEtZ2Z1bmNvbnRmcmFjRidGMkY1LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy9GNlEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGQy8lJmZlbmNlR0ZCLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmZuLUkjbW5HRiQ2JEZHRkNGPUZARkM=">IiIh</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L3990" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for formula in labels(chapter) do

  print( sprintf(&quot;%a.%a&quot;,chapter,formula) );
  f := Cuyt_Cfrac[chapter][formula]:

  if formula in {6.21,6.22} then
    print( f, l=vall );
    f := subs( l=vall, f );
  fi;

  print(expr_to_cfrac( MultiSeries:-series(f,z,N), y, z ) ):

od:</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">USgxMi42LjE3NiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkmQ0ZyYWNHNiI2Iy0lJ1JlY29yZEc2Ky8lInhHSSJ6R0YkL0kiYUdGJEYuLyUmYWxwaGFHRjAvJSJuR0YyLyUjYTBHIiIhLyUlaW5pdEc3I0YsLyUlcmVjYUc8JSwoKiYsKComRi4iIiJGMkZARkAqJEYyIiIjISIiRjIhIiNGQC1GLjYjRjJGQEZAKiZGMkZALUYuNiMsJkYyRkBGQEZARkBGQyomLChGP0ZDRkFGQEYyRkBGQC1GLjYjLCZGMkZARkJGQEZARkAvLUYuNiNGQCwmRkBGQEYuRkMvLUYuNiNGQkZALyUnZXhwcnNhRzckLCRGMiNGQEZCLChGLkZDRmVuRkBGMkZlbi8lLWFzeW1wdF9hbHBoYUdGQA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">USgxMi42LjIxNiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NiQsJCowLUkrcG9jaGhhbW1lckdJKF9zeXNsaWJHNiI2JEkiYUdGKEkibEdGKCIiIiwuKjAtSSRleHBHNiQlKnByb3RlY3RlZEdGJzYjLCQqJEkiekdGKCEiIkY3RiwpRjVGKkYsKUY1RitGLC1JJkdBTU1BR0YxNiQsJkYrRixGKkYsRjVGLC1GOzYjRipGLC1GMDYjRjVGLEYqRixGNyowRi9GLEY4RixGOUYsRjpGLEY+RixGQEYsRitGLEY3Ki5GL0YsRjhGLEY5RiwtRjs2IywoRipGLEYsRixGK0YsRixGPkYsRkBGLEYsKixGL0YsKUY1Rj1GLEZERiwtRjs2JEYqRjVGLEZARixGLCosRi9GLEZIRixGREYsRj5GLEZARixGNyooRkhGLEZERixGSUYsRjdGLEY5RjdGOEY3Ri9GN0ZIRjdGREY3RjcvRisiIiQ=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkmQ0ZyYWNHNiI2Iy0lJ1JlY29yZEc2Ky8lInhHSSJ6R0YkL0kiYUdGJEYuLyUmYWxwaGFHRjAvJSJuR0YyLyUjYTBHIiIhLyUlaW5pdEc3I0YsLyUlcmVjYUc8JSwoKiYsKComRi4iIiJGMkZARkAqJEYyIiIjISIiRjJGQEZALUYuNiNGMkZARkAqJkYyRkAtRi42IywmRjJGQEZARkBGQEZDKiYsKEY/RkNGQUZARjIhIiNGQC1GLjYjLCZGMkZARkJGQEZARkAvLUYuNiNGQCwmRi5GQ0ZMRkAvLUYuNiNGQkZALyUnZXhwcnNhRzckLCRGMiNGQEZCLChGLkZDIyEiJkZCRkBGMkZlbi8lLWFzeW1wdF9hbHBoYUdGQA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">USgxMi42LjIyNiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NiQsJCowKSwkKiRJInpHNiIhIiJGKkkibEdGKSIiIiwoKiwtSStwb2NoaGFtbWVyR0koX3N5c2xpYkdGKTYkLCZGLEYsSSJhR0YpRipGK0YsLUkqaHlwZXJnZW9tR0YxNiU3JEYsLChGK0YsRixGLEY0Rio3IiwkRihGKkYsLUkkZXhwRzYkJSpwcm90ZWN0ZWRHRjE2I0YmRiwpRidGNEYsRihGKkYsKiopRiYsJkYrRixGLEYsRiwtRjY2JTckRixGM0Y6RjtGLEY8RixGQUYsRiwqKEZDRiwtSSZHQU1NQUdGPjYkRjRGJ0YsRihGKkYqRixGL0YqRkFGKkY8RipGKEYsRkNGKkYqL0YrIiIk</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkmQ0ZyYWNHNiI2Iy0lJ1JlY29yZEc2Ky8lInhHSSJ6R0YkL0kiYUdGJEYuLyUmYWxwaGFHRjAvJSJuR0YyLyUjYTBHIiIhLyUlaW5pdEc3I0YsLyUlcmVjYUc8JSwoKiYsKComRi4iIiJGMkZARkAqJEYyIiIjISIiRjIhIiZGQC1GLjYjRjJGQEZAKiZGMkZALUYuNiMsJkYyRkBGQEZARkBGQyomLChGP0ZDRkFGQEYyIiIlRkAtRi42IywmRjJGQEZCRkBGQEZALy1GLjYjRkAsJkZNRkBGLkZDLy1GLjYjRkJGQC8lJ2V4cHJzYUc3JCwkRjIjRkBGQiwoRi5GQyMiIihGQkZARjJGZm4vJS1hc3ltcHRfYWxwaGFHRkA=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">USgxMi42LjIzNiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkmbWZyYWNHRiQ2KC1GIzYmLUkjbWlHRiQ2JVEiekYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRicvRjhRJ25vcm1hbEYnLUYjNigtRjE2JVEiYUYnRjRGNy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0ZALyUmZmVuY2VHRj8vJSpzZXBhcmF0b3JHRj8vJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGZW4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JI21uR0YkNiRRIjFGJ0ZALUZINi1RIitGJ0ZARktGTUZPRlFGU0ZVRlcvRlpRLDAuMjIyMjIyMmVtRicvRmduRmVvLUYsNigtRiM2KC1JJW1zdWJHRiQ2JUZELUYjNiZGXW9GOkY9RkAvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZHRjBGOkY9RkAtRiM2Ji1GIzYmRl1vRmFvLUYsNigtRiM2Ji1GMTYlUSQuLi5GJ0Y0RjdGOkY9RkAtRiM2Ji1GIzYmRl1vRmFvLUYsNigtRiM2KC1GXHA2JUZELUYjNiYtRjE2JVEibkYnRjRGN0Y6Rj1GQEZgcEZHRjBGOkY9RkAtRiM2Ji1GIzYmRl1vRmFvRltxRkBGOkY9RkAvJS5saW5ldGhpY2tuZXNzR0Zgby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zlci8lKWJldmVsbGVkR0Y/RkBGOkY9RkBGYXJGY3JGZnJGaHJGQEY6Rj1GQEZhckZjckZmckZockZARkBGOkY9RkBGYXJGY3JGZnJGaHItRkg2LVEiLEYnRkBGSy9GTkY2Rk9GUUZTRlVGV0ZZL0ZnblEsMC4zMzMzMzMzZW1GJy1GIzYoRmZxLUZINi1RIj1GJ0ZARktGTUZPRlFGU0ZVRlcvRlpRLDAuMjc3Nzc3OGVtRicvRmduRmZzLUYjNictRkg2LVEifGZyRidGQC9GTEY2Rk0vRlBGNkZRRlNGVUZXL0ZaUSwwLjE2NjY2NjdlbUYnL0ZnbkZgdC1JJ210YWJsZUdGJDY2LUkkbXRyR0YkNictSSRtdGRHRiQ2KC1GIzYoLUYsNihGXW8tRl5vNiRRIjJGJ0ZARmFyRmNyRmZyRmhyRkctRiw2KEZocS1GIzYoLUZpbjYkLUYjNiZGREZhb0ZqcUZARkBGRy1GaW42JC1GIzYoRkRGYW9GanEtRkg2LVEoJm1pbnVzO0YnRkBGS0ZNRk9GUUZTRlVGV0Zkb0Zmb0Zdb0ZARkBGOkY9RkBGYXJGY3JGZnJGaHJGOkY9RkAvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRmN2LyUrZ3JvdXBhbGlnbkdGY3YvJShyb3dzcGFuR0Zgby8lK2NvbHVtbnNwYW5HRmBvLUZpdDYoLUYjNihGanEtRkg2LVEjOjpGJ0ZARktGTUZPRlFGU0ZVRldGWUZmbi1GMTYlUSVldmVuRidGNEY3RjpGPUZARmF2RmR2RmZ2Rmh2Rmp2RmF2RmR2RmZ2LUZmdDYnLUZpdDYoLUYjNictRkg2LVEqJnVtaW51czA7RidGQEZLRk1GT0ZRRlNGVUZXRmRvRmZvLUYjNihGXXVGRy1GLDYoLUYjNiYtRiM2KC1GIzYmRl91RkdGREZARmFvRmpxRl52Rl1vRkBGOkY9RkBGZHVGYXJGY3JGZnJGaHJGOkY9RkBGOkY9RkBGYXZGZHZGZnZGaHZGanYtRml0NigtRiM2KEZqcUZgdy1GMTYlUSRvZGRGJ0Y0RjdGOkY9RkBGYXZGZHZGZnZGaHZGanZGYXZGZHZGZnYvJSZhbGlnbkdRJWF4aXNGJy9GYnZRKWJhc2VsaW5lRicvRmV2RmVyL0ZndlEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjYvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zcei8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJDJlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZ3ovJSZmcmFtZUdGZ3ovJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y/LyUtZXF1YWxjb2x1bW5zR0Y/LyUtZGlzcGxheXN0eWxlR0Y/LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHUSYwLjhlbUYnRjpGPUZARjpGPUZARjpGPUZA">LUkmQ0ZyYWNHNiI2Iy0lJ1JlY29yZEc2Ky8lInhHSSJ6R0YkL0kiYUdGJEYuLyUmYWxwaGFHRjAvJSJuR0YyLyUjYTBHIiIhLyUlaW5pdEc3IyomRi4hIiJGLCIiIi8lJXJlY2FHPCUsKComLCgqJkYuRjtGMkY7RjoqJEYyIiIjRjpGMkY7RjstRi42I0YyRjtGOyomRjJGOy1GLjYjLCZGMkY7RjtGO0Y7RjsqJiwoRkJGO0ZDRjtGMkZERjstRi42IywmRjJGO0ZERjtGO0Y7Ly1GLjYjRjssJCokLCZGLkY7RjtGO0Y6RjovLUYuNiNGRComLCZGLkY7RkRGO0Y6RlVGOi8lJ2V4cHJzYUc3JCwkKihGMkY7LCZGLkY7RjJGO0Y6LChGLkY7RjJGO0Y6RjtGOiNGO0ZELCQqKCwoRi5GREYyRjtGOkY7RjtGam5GOkZbb0Y6I0Y6RkQvJS1hc3ltcHRfYWxwaGFHRjs=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L3985" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group></Presentation-Block>
</Section>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2">Chapter 13</Text-field></Title><Presentation-Block>
<Group view="presentation" hide-input="false" hide-output="true" inline-output="false" labelreference="L3976" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2I1EhRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L4000" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">In this chapter, one parameter (k) is given a value, and some variable changes are performed for simplicity.</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L3982" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">chapter:=13;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoY2hhcHRlckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSNtbkdGJDYkUSMxM0YnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">IiM4</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L3983" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">labels(chapter);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyYkIiQ2IiEiIyQiJD8jRiUkIiNOISIiJCIjXEYq</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L4004" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">valk := 3;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEldmFsa0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSNtbkdGJDYkUSIzRidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">IiIk</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L4002" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">N:=34:</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L3980" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for formula in labels(chapter) do

  print( sprintf(&quot;%a.%a&quot;,chapter,formula) );

  f := Cuyt_Cfrac[chapter][formula];
  
  if formula = 3.5 then   f := subs(k=valk,f);
  elif formula = 4.9 then  f := subs(z=z/sqrt(I*Pi),f)
  end if;

  print(f);

  S := MultiSeries:-series(f,z,N);

  print(expr_to_cfrac( S, y, z ));

od:</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">USgxMy4xLjExNiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkmbXNxcnRHRiQ2Iy1JI21pR0YkNiVRJyYjOTYwO0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGNS8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRi82JVEiekYnL0YzUSV0cnVlRicvRjZRJ2l0YWxpY0YnRjgtSSVtc3VwR0YkNiUtRjk2LVEvJkV4cG9uZW50aWFsRTtGJ0Y1RjxGPkZARkJGREZGRkhGSi9GTlEsMC4xMTExMTExZW1GJy1GIzYkLUZXNiVGTy1JI21uR0YkNiRRIjJGJ0Y1LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y1RmBvRjgtRiM2KC1GLzYlUSRlcmZGJ0YyRjUtRjk2LVEwJkFwcGx5RnVuY3Rpb247RidGNUY8Rj5GQEZCRkRGRkZIRkpGTS1JKG1mZW5jZWRHRiQ2JC1GIzYmRk8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjRGNUY1RmBwRmNwRjVGNQ==">KipJI1BpRyUqcHJvdGVjdGVkRyMiIiIiIiNJInpHNiJGJi1JJGV4cEc2JEYkSShfc3lzbGliR0YpNiMqJEYoRidGJi1JJGVyZkdGLDYjRihGJg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkmQ0ZyYWNHNiI2Iy0lJ1JlY29yZEc2Ky8lInhHSSJ6R0YkLyUiYUdGLi8lJmFscGhhR0YwLyUibkdGMi8lI2EwRyIiIS8lJWluaXRHNyMsJCokRiwiIiNGOy8lJXJlY2FHPCQsJiomLCgqJEYyIiIkRjsqJEYyRjsiIiJGMiEiIkZFLUYuNiNGMkZFRkUqJiwmRkJGO0ZERkNGRS1GLjYjLCZGMkZFRkVGRUZFRkUvLUYuNiNGRSMhIiNGQy8lJ2V4cHJzYUc3JCwkKiYsJkZEIiIlRkZGRUZGRjJGRUY7LCRGV0ZSLyUtYXN5bXB0X2FscGhhR0Y7</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">USgxMy4yLjIwNiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkmbXNxcnRHRiQ2Iy1JI21pR0YkNiVRJyYjOTYwO0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGNS8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRiM2KC1GLzYlUSVlcmZjRidGMkY1LUY5Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjVGPEY+RkBGQkZERkZGSEZKRk0tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGNS1GIzYmLUYvNiVRInpGJy9GM1EldHJ1ZUYnL0Y2USdpdGFsaWNGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEY1LyUubGluZXRoaWNrbmVzc0dGXG8vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGX3AvJSliZXZlbGxlZEdGNEZmb0Zpb0Y1RjVGZm9GaW9GNUY4LUklbXN1cEdGJDYlLUY5Ni1RLyZFeHBvbmVudGlhbEU7RidGNUY8Rj5GQEZCRkRGRkZIRkovRk5RLDAuMTExMTExMWVtRictRmduNihGaW4tRiM2Ji1GZXA2JUZfby1Gam42JFEiMkYnRjUvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmZvRmlvRjVGW3BGXXBGYHBGYnBGZXFGOEZfb0Y1">KipJI1BpRyUqcHJvdGVjdGVkRyMiIiIiIiMtSSVlcmZjRzYkRiRJKF9zeXNsaWJHNiI2IyokSSJ6R0YsISIiRiYtSSRleHBHRio2IyokRi8hIiNGJkYvRiY=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkmbWZyYWNHRiQ2KC1GIzYmLUklbXN1cEdGJDYlLUkjbWlHRiQ2JVEiekYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjJGJy9GO1Enbm9ybWFsRicvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0ZBLUYjNiYtRiM2Ji1GPjYkUSIxRidGQS1JI21vR0YkNi1RIitGJ0ZBLyUmZmVuY2VHRksvJSpzZXBhcmF0b3JHRksvJSlzdHJldGNoeUdGSy8lKnN5bW1ldHJpY0dGSy8lKGxhcmdlb3BHRksvJS5tb3ZhYmxlbGltaXRzR0ZLLyUnYWNjZW50R0ZLLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGYW8tRiw2KC1GIzYoLUklbXN1YkdGJDYlLUY0NiVRImFGJ0Y3RjotRiM2JkZQRkZGSUZBLyUvc3Vic2NyaXB0c2hpZnRHRkUtRlQ2LVExJkludmlzaWJsZVRpbWVzO0YnRkFGV0ZZRmVuRmduRmluRltvRl1vL0Zgb1EmMC4wZW1GJy9GY29GZnBGMEZGRklGQS1GIzYmLUYjNiZGUEZTLUYsNigtRiM2Ji1GNDYlUSQuLi5GJ0Y3RjpGRkZJRkEtRiM2Ji1GIzYmRlBGUy1GLDYoLUYjNigtRmlvNiVGW3AtRiM2Ji1GNDYlUSJuRidGN0Y6RkZGSUZBRmBwRmJwRjBGRkZJRkEtRiM2Ji1GIzYmRlBGU0ZgcUZBRkZGSUZBLyUubGluZXRoaWNrbmVzc0dGUi8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zqci8lKWJldmVsbGVkR0ZLRkFGRkZJRkFGZnJGaHJGW3NGXXNGQUZGRklGQUZmckZockZbc0Zdc0ZBRkZGSUZBRmZyRmhyRltzRl1zLUZUNi1RIixGJ0ZBRlcvRlpGOUZlbkZnbkZpbkZbb0Zdb0ZlcC9GY29RLDAuMzMzMzMzM2VtRictRiM2KEZbci1GVDYtUSI9RidGQUZXRllGZW5GZ25GaW5GW29GXW8vRmBvUSwwLjI3Nzc3NzhlbUYnL0Zjb0ZbdC1GIzYoLUYsNihGUEY9RmZyRmhyRltzRl1zRmJwLUYjNiRGX3JGQUZGRklGQUZGRklGQUZGRklGQQ==">LUkmQ0ZyYWNHNiI2Iy0lJ1JlY29yZEc2Ky8lInhHSSJ6R0YkLyUiYUdGLi8lJmFscGhhR0YwLyUibkdGMi8lI2EwRyIiIS8lJWluaXRHNyMqJEYsIiIjLyUlcmVjYUc8JCwmKiYsJiokRjJGOiEiIkYyRkIiIiItRi42I0YyRkNGQyomRjJGOi1GLjYjLCZGMkZDRkNGQ0ZDRkMvLUYuNiNGQyNGQ0Y6LyUnZXhwcnNhRzcjLCRGMkZNLyUtYXN5bXB0X2FscGhhR0Y6</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">UScxMy4zLjU2Ig==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2KC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGLy1GTDYkUSIzRidGLy8lLmxpbmV0aGlja25lc3NHRk4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGVi8lKWJldmVsbGVkR0Y0LUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGaW4tRkk2KC1GIzYmLUYjNi4tRiM2LEZPRmVuLUkmbXNxcnRHRiQ2Iy1JI21pR0YkNiVRJyYjOTYwO0YnLyUnaXRhbGljR0Y0Ri9GZW4tRiM2KC1GZ282JVEkZXJmRidGam9GLy1GLDYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YvRjJGNUY3RjlGO0Y9Rj9GaG5Gam4tSShtZmVuY2VkR0YkNiQtRiM2Ji1GSTYoRkstRiM2Ji1GZ282JVEiekYnL0ZbcFEldHJ1ZUYnL0YwUSdpdGFsaWNGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvRlJGVEZXRllGZHFGZ3FGL0YvRmRxRmdxRi9GZW4tSSVtc3VwR0YkNiUtRiw2LVEvJkV4cG9uZW50aWFsRTtGJ0YvRjJGNUY3RjlGO0Y9Rj9GaG4vRkVRLDAuMTExMTExMWVtRictRkk2KEZLLUYjNiYtRmpxNiVGXXEtRkw2JFEiMkYnRi8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmRxRmdxRi9GUkZURldGWUZqckZlbkZlckYvLUYsNi1RKCZtaW51cztGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUYjNipGT0ZlbkZpcUZlbkZjb0ZlbkZlckYvLUYsNi1RIitGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUYjNipGZ3JGZW5GY29GZW5GXHBGZW5GaXFGL0Zicy1GIzYmRmdyRmVuLUZqcTYlRl1xRk9GanJGL0Zdcy1GIzYoRmdyRmVuRmNvRmVuRmlxRi9GYnMtRiM2JkZnckZlbkZdcUYvRi9GZHFGZ3FGLy1GIzYoRl1xRmVuLUZlcDYkLUYjNiwtRiM2KkZjb0ZlbkZccEZlbkZpcUZlbkZlckYvRl1zLUYjNihGaXFGZW5GY29GZW5GZXJGL0Zic0Zlc0Zdc0ZbdEZic0ZddEYvRi9GZHFGZ3FGL0ZSRlRGV0ZZRmRxRmdxRi9GZHFGZ3FGLw==">LCQqKCwuKipJI1BpRyUqcHJvdGVjdGVkRyMiIiIiIiMtSSRlcmZHNiRGJ0koX3N5c2xpYkc2IjYjKiRJInpHRi8hIiJGKS1JJGV4cEdGLTYjKiRGMiEiI0YpRjJGKiIiJCooRjRGKUYmRihGMkYqISIkKihGJkYoRitGKUY0RilGKiokRjJGOUYqKiZGJkYoRjRGKUY4RjJGKkYpRjJGMywsRiVGKUY6RjNGPEYqRj5GOEYyRipGMyNGM0Y5</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1GMTYkUSIyRidGNC8lLmxpbmV0aGlja25lc3NHRjMvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGPi8lKWJldmVsbGVkR1EmZmFsc2VGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y0LyUmZmVuY2VHRkMvJSpzZXBhcmF0b3JHRkMvJSlzdHJldGNoeUdGQy8lKnN5bW1ldHJpY0dGQy8lKGxhcmdlb3BHRkMvJS5tb3ZhYmxlbGltaXRzR0ZDLyUnYWNjZW50R0ZDLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGWC1GLjYoLUYjNiYtSSNtaUdGJDYlUSJ6RicvJSdpdGFsaWNHUSV0cnVlRicvRjVRJ2l0YWxpY0YnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZDRjQtRiM2Ji1GIzYmRjAtRkU2LVEiK0YnRjRGSEZKRkxGTkZQRlJGVC9GV1EsMC4yMjIyMjIyZW1GJy9GWkZfcC1GLjYoLUYjNigtSSVtc3ViR0YkNiUtRmpuNiVRImFGJ0Zdb0Zgby1GIzYmRjBGYm9GZW9GNC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRkQtSSVtc3VwR0YkNiVGaW5GNy8lMXN1cGVyc2NyaXB0c2hpZnRHRl9xRmJvRmVvRjQtRiM2Ji1GIzYmRjBGW3AtRi42KC1GIzYmLUZqbjYlUSQuLi5GJ0Zdb0Zgb0Zib0Zlb0Y0LUYjNiYtRiM2JkYwRltwLUYuNigtRiM2KC1GZnA2JUZocC1GIzYmLUZqbjYlUSJuRidGXW9GYG9GYm9GZW9GNEZdcUZERmBxRmJvRmVvRjQtRiM2Ji1GIzYmRjBGW3BGXXJGNEZib0Zlb0Y0RjpGPEY/RkFGNEZib0Zlb0Y0RjpGPEY/RkFGNEZib0Zlb0Y0RjpGPEY/RkFGNEZib0Zlb0Y0RjpGPEY/RkFGYm9GZW9GNC1GRTYtUSIsRidGNEZIL0ZLRl9vRkxGTkZQRlJGVEZWL0ZaUSwwLjMzMzMzMzNlbUYnLUYjNihGaHItRkU2LVEiPUYnRjRGSEZKRkxGTkZQRlJGVC9GV1EsMC4yNzc3Nzc4ZW1GJy9GWkZfdC1GIzYmLUYjNihGLUZELUYjNiRGXHNGNEZib0Zlb0Y0RltwLUYuNigtRjE2JFEiM0YnRjRGN0Y6RjxGP0ZBRjRGYm9GZW9GNEZib0Zlb0Y0">LUkmQ0ZyYWNHNiI2Iy0lJ1JlY29yZEc2Ky8lInhHSSJ6R0YkLyUiYUdGLi8lJmFscGhhR0YwLyUibkdGMi8lI2EwRyIiIS8lJWluaXRHNyMsJEYsIyIiIiIiIy8lJXJlY2FHPCQsJiomLCYqJEYyRjwhIiJGMiEiJUY7LUYuNiNGMkY7RjsqJiwmRkNGO0YyIiIkRjstRi42IywmRjJGO0Y7RjtGO0Y7Ly1GLjYjRjtGPC8lJ2V4cHJzYUc3IywmRjJGOiNGSkY8RjsvJS1hc3ltcHRfYWxwaGFHRjw=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">UScxMy40Ljk2Ig==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkmbWZyYWNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2KC1JJW1yb3dHRiQ2Ki1JKG1mZW5jZWRHRiQ2JC1GLDYmLUYsNigtSSNtaUdGJDYlUSlGcmVzbmVsQ0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y8LyUmZmVuY2VHRjsvJSpzZXBhcmF0b3JHRjsvJSlzdHJldGNoeUdGOy8lKnN5bW1ldHJpY0dGOy8lKGxhcmdlb3BHRjsvJS5tb3ZhYmxlbGltaXRzR0Y7LyUnYWNjZW50R0Y7LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUy1GLzYkLUYsNiYtRiM2KC1GLDYmLUY2NiVRInpGJy9GOlEldHJ1ZUYnL0Y9USdpdGFsaWNGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGO0Y8LUYsNiYtSSZtc3FydEdGJDYjLUYsNiYtSSNtbkdGJDYkUSJJRidGPC1GQDYtUTEmSW52aXNpYmxlVGltZXM7RidGPEZDRkVGR0ZJRktGTUZPRlFGVC1GNjYlUScmIzk2MDtGJ0Y5RjxGPEZfb0Zib0Y8LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZqcC8lKWJldmVsbGVkR0Y7Rl9vRmJvRjxGPEZfb0Zib0Y8LUZANi1RIitGJ0Y8RkNGRUZHRklGS0ZNRk8vRlJRLDAuMjIyMjIyMmVtRicvRlVGY3EtRiw2JkZbcEZfcC1GLDYoLUY2NiVRKUZyZXNuZWxTRidGOUY8Rj9GVkZfb0Zib0Y8RjxGPEY8Rl9wLUklbXN1cEdGJDYlLUZANi1RLyZFeHBvbmVudGlhbEU7RidGPEZDRkVGR0ZJRktGTUZPRlEvRlVRLDAuMTExMTExMWVtRictRiw2Jy1GQDYtUSomdW1pbnVzMDtGJ0Y8RkNGRUZHRklGS0ZNRk9GYnFGZHEtRiw2KC1GIzYoLUZccDYkRmdwRjwtRlxwNiRRIjJGJ0Y8RmVwRmhwRltxRl1xRl9wLUYsNiQtRl1yNiVGaG5GX3MvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjxGX29GYm9GPEZfb0Zib0Y8RmZzRl9wRmZvRl9vRmJvRjxGZm5GZXBGaHBGW3FGXXE=">KiosJi1JKUZyZXNuZWxDRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiMqJkkiekdGKSIiIiomXiNGLUYtSSNQaUdGJ0YtIyEiIiIiI0YtKiZGL0YtLUkpRnJlc25lbFNHRiZGKkYtRi1GLS1JJGV4cEdGJjYjLCQqJEYsRjNGMUYtRixGMkYuI0YtRjM=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkmQ0ZyYWNHNiI2Iy0lJ1JlY29yZEc2Ky8lInhHSSJ6R0YkLyUiYUdGLi8lJmFscGhhR0YwLyUibkdGMi8lI2EwRyIiIi8lJWluaXRHNyMsJCokRiwiIiMjISIiIiIkLyUlcmVjYUc8JSwoKiYsJiokRjJGOyEiI0YyRj1GNS1GLjYjRjJGNUY1KiZGMkY1LUYuNiMsJkYyRjVGNUY1RjVGOyomLCZGRUY7RjIiIihGNS1GLjYjLCZGMkY1RjtGNUY1RjUvLUYuNiNGNSNGNSIiJi8tRi42I0Y7I0ZGIiNOLyUnZXhwcnNhRzckLCQqKEYyRjUsJkYyRjtGPkY1Rj0sJkYyRjtGNUY1Rj1GPSooRlJGNUZcb0Y9Rl1vRj0vJS1hc3ltcHRfYWxwaGFHRjs=</Equation></Text-field>
</Output>
</Group></Presentation-Block>
</Section>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2">Chapter 14</Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L3973" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">chapter := 14;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoY2hhcHRlckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSNtbkdGJDYkUSMxNEYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">IiM5</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L3974" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">N:=20;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiTkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSNtbkdGJDYkUSMyMEYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">IiM/</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L3972" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">labels(chapter);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyUkIiQ7IiEiIyQiJD8iRiUkIiRDI0Yl</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L3975" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Parameters n and nu are given example values.</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L3971" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">valn := 4;
valnu := 3/2;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEldmFsbkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSNtbkdGJDYkUSI0RidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">IiIl</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEmdmFsbnVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjNGJ0Y5LUZTNiRRIjJGJ0Y5LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zobi8lKWJldmVsbGVkR0Y9LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">IyIiJCIiIw==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L3970" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for formula in labels(chapter) do

  print( sprintf(&quot;%a.%a&quot;,chapter,formula) );

  f := Cuyt_Cfrac[chapter][formula];
  print(f);

  if formula = 1.16 then
    S := MultiSeries:-series(f,z,N) assuming nu::real;
  elif formula = 1.20 then
    S := MultiSeries:-series(f,z,N) assuming 1-nu &gt; 0;
  else
    S := MultiSeries:-series(f,z,N);
  fi;

  print(expr_to_cfrac( S, y, z ));

od:</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">USgxNC4xLjE2NiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXN1cEdGJDYlLUkjbW9HRiQ2LVEvJkV4cG9uZW50aWFsRTtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjcvJSlzdHJldGNoeUdGNy8lKnN5bW1ldHJpY0dGNy8lKGxhcmdlb3BHRjcvJS5tb3ZhYmxlbGltaXRzR0Y3LyUnYWNjZW50R0Y3LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMTExMTExMWVtRictSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiMUYnRjItRiM2Ji1JI21pR0YkNiVRInpGJy8lJ2l0YWxpY0dRJXRydWVGJy9GM1EnaXRhbGljRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjdGMi8lLmxpbmV0aGlja25lc3NHRlAvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGX28vJSliZXZlbGxlZEdGNy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRi82LVExJkludmlzaWJsZVRpbWVzO0YnRjJGNUY4RjpGPEY+RkBGQkZEL0ZIRkYtRiM2KC1GVDYlUSNFaUYnL0ZYRjdGMi1GLzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YyRjVGOEY6RjxGPkZARkJGREZqby1JKG1mZW5jZWRHRiQ2JC1GIzYoLUZUNiVRJyYjOTU3O0YnRmBwRjItRi82LVEiLEYnRjJGNS9GOUZZRjpGPEY+RkBGQkZEL0ZIUSwwLjMzMzMzMzNlbUYnRkpGZm5GaW5GMkYyRmZuRmluRjJGMg==">KiYtSSRleHBHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiI2IyokSSJ6R0YoISIiIiIiLUkjRWlHRiU2JEkjbnVHRihGKkYt</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkmQ0ZyYWNHNiI2Iy0lJ1JlY29yZEc2Ky8lInhHSSJ6R0YkLyUiYUdGLi8lJmFscGhhR0YwLyUibkdGMi8lI2EwRyIiIS8lJWluaXRHNyNGLC8lJXJlY2FHPCUsKComLCgqJEYyIiIjISIiKiZGMiIiIkkjbnVHRiRGQ0ZBRjJGQUZDLUYuNiNGMkZDRkMqJkYyRkMtRi42IywmRjJGQ0ZDRkNGQ0ZBKiYsJkY/RkNGQkZDRkMtRi42IywmRjJGQ0ZARkNGQ0ZDLy1GLjYjRkNGRC8tRi42I0ZARkMvJSdleHByc2FHNyQsJEYyI0ZDRkAsKEZERkMjRkFGQEZDRjJGWi8lLWFzeW1wdF9hbHBoYUdGQw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">USgxNC4xLjIwNiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkmbWZyYWNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2KC1JJW1yb3dHRiQ2KC1JI21pR0YkNiVRInpGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk8tSShtZmVuY2VkR0YkNiQtRiw2Ji1GLDYmLUklbXN1cEdGJDYlRi4tRiw2Ji1GLzYlUScmIzk1NztGJy9GM0ZARjwtRjk2LVEoJm1pbnVzO0YnRjxGPkZBRkNGRUZHRklGSy9GTlEsMC4yMjIyMjIyZW1GJy9GUUZgby1JI21uR0YkNiRRIjFGJ0Y8RjwvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjgtRiw2KC1GLzYlUScmIzkxNTtGJ0Zbb0Y8LUY5Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjxGPkZBRkNGRUZHRklGS0ZNRlAtRlM2JC1GLDYmLUYsNiZGYm9GXG9GaG5GPC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQEY8RjxGZ3BGanBGPEY8RlxvLUYsNigtRi82JVEjRWlGJ0Zbb0Y8Rl5wLUZTNiQtRiw2KEZobi1GOTYtUSIsRidGPEY+L0ZCRjRGQ0ZFRkdGSUZLRk0vRlFRLDAuMzMzMzMzM2VtRidGLkZncEZqcEY8RjxGZ3BGanBGPEY8RjxGZ3BGanBGPC1GLDYmLUZaNiUtRjk2LVEvJkV4cG9uZW50aWFsRTtGJ0Y8Rj5GQUZDRkVGR0ZJRktGTS9GUVEsMC4xMTExMTExZW1GJy1GLDYnLUY5Ni1RKiZ1bWludXMwO0YnRjxGPkZBRkNGRUZHRklGS0Zfb0Zhb0YuRmdwRmpwRjxGZm9GZ3BGanBGPC8lLmxpbmV0aGlja25lc3NHRmVvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl1zLyUpYmV2ZWxsZWRHRkA=">KihJInpHNiIiIiIsJiomKUYjLCZJI251R0YkRiUhIiJGJUYlLUkmR0FNTUFHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHRiQ2IywmRiVGJUYqRitGJUYlLUkjRWlHRi42JEYqRiNGK0YlLUkkZXhwR0YuNiMsJEYjRitGKw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkmQ0ZyYWNHNiI2Iy0lJ1JlY29yZEc2Ky8lInhHSSJ6R0YkLyUiYUdGLi8lJmFscGhhR0YwLyUibkdGMi8lI2EwRyIiIS8lJWluaXRHNyMsJComLCZJI251R0YkIiIiISIiRj1GPkYsRj1GPi8lJXJlY2FHPCUsKComLCYqJEYyIiIjRj4qJkYyRj1GPEY9Rj1GPS1GLjYjRjJGPUY9KiZGMkY9LUYuNiMsJkYyRj1GPUY9Rj1GPSomLChGRUY9RkdGPkYyIiIkRj0tRi42IywmRjJGPUZGRj1GPUY9Ly1GLjYjRj0qJCwmISIjRj1GPEY9Rj4vLUYuNiNGRiomRlhGPiwmISIkRj1GPEY9Rj4vJSdleHByc2FHNyQsJCooRjJGPSwoRjJGPkY8Rj1GPkY9Rj4sJkYyRj5GPEY9Rj4jRj1GRiwkKigsKEYyRj5GPEZGRj5GPUY9Rl9vRj5GYG9GPkZhby8lLWFzeW1wdF9hbHBoYUdGPQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">USgxNC4yLjI0NiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSZtZnJhY0dGJDYoLUYjNigtSShtZmVuY2VkR0YkNiQtRiM2Ji1GRzYoLUYjNigtRiM2KC1JI21pR0YkNiVRI0VpRicvJSdpdGFsaWNHRjRGLy1GLDYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGam4tRkw2JC1GIzYmLUYjNidGKy1GRzYoLUkjbW5HRiQ2JFEiMUYnRi8tRiM2Ji1GVzYlUSJ6RicvRmVuUSV0cnVlRicvRjBRJ2l0YWxpY0YnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y0Ri8vJS5saW5ldGhpY2tuZXNzR0Znby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZqcC8lKWJldmVsbGVkR0Y0RmFwRmRwRi9GYXBGZHBGL0YvRmFwRmRwRi8tRiw2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZpbkZbby1JJW1zdXBHRiQ2JS1GLDYtUS8mRXhwb25lbnRpYWxFO0YnRi9GMkY1RjdGOUY7Rj1GP0Zpbi9GRVEsMC4xMTExMTExZW1GJ0Ziby8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGYXBGZHBGL0Zob0ZmcEZocEZbcUZdcS1GLDYtUSgmbWludXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGREZkb0YvRi9GX3FGam9GYXBGZHBGL0ZSRmZwRmhwRltxRl1xRmFwRmRwRi8=">LCQqKiwmKigtSSNFaUc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCQqJEkiekdGKyEiIkYwIiIiRi9GMC1JJGV4cEdGKDYjRi5GMUYxRjBGMUYxRiZGMEYvRjFGMkYwRjA=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkmQ0ZyYWNHNiI2Iy0lJ1JlY29yZEc2Ky8lInhHSSJ6R0YkLyUiYUdGLi8lJmFscGhhR0YwLyUibkdGMi8lI2EwRyEiIy8lJWluaXRHNyMsJEYsISIiLyUlcmVjYUc8JSwoKiYsJiokRjIiIiNGOkYyISIkIiIiLUYuNiNGMkZERkQqJkYyRkQtRi42IywmRjJGREZERkRGREY6KiYsJkZBRkRGMkZCRkQtRi42IywmRjJGREZCRkRGREZELy1GLjYjRkRGRC8tRi42I0ZCRkIvJSdleHByc2FHNyQsJkZERkRGMiNGREZCLCZGMkZaRlpGRC8lLWFzeW1wdF9hbHBoYUdGRA==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="presentation" hide-input="false" hide-output="true" inline-output="false" labelreference="L3969" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2I1EhRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Section>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2">Chapter 15</Text-field></Title><Presentation-Block>
<Group view="presentation" hide-input="false" hide-output="true" inline-output="false" labelreference="L3959" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">This chapter has parametrized formulas which are the longest to discover and prove. For this reason, information is printed along the computation.</Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L3966" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">chapter := 15;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoY2hhcHRlckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSNtbkdGJDYkUSMxNUYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">IiM6</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L3965" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">N:=20;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiTkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSNtbkdGJDYkUSMyMEYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">IiM/</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L3967" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">labels(chapter);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyQkIiNMISIiJCIjTUYl</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L3962" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">infolevel[demo]:=1;
infolevel[gfuncontfrac]:=1;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEqaW5mb2xldmVsRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYjNiYtRi82JVElZGVtb0YnRjJGNS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRicvRjZRJ25vcm1hbEYnLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRkMvJSZmZW5jZUdGQi8lKnNlcGFyYXRvckdGQi8lKXN0cmV0Y2h5R0ZCLyUqc3ltbWV0cmljR0ZCLyUobGFyZ2VvcEdGQi8lLm1vdmFibGVsaW1pdHNHRkIvJSdhY2NlbnRHRkIvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Zmbi1JI21uR0YkNiRRIjFGJ0ZDRj1GQEZD">IiIi</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEqaW5mb2xldmVsRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYjNiYtRi82JVEtZ2Z1bmNvbnRmcmFjRidGMkY1LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy9GNlEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGQy8lJmZlbmNlR0ZCLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmZuLUkjbW5HRiQ2JFEiMUYnRkNGPUZARkM=">IiIi</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L3968" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for formula in labels(chapter) do

  print( sprintf(&quot;%a.%a&quot;,chapter,formula) );

  f := Cuyt_Cfrac[chapter][formula];

  print(f);

  S := series(f,z,N);

  print(expr_to_cfrac( S, y, z ));

od:</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">UScxNS4zLjM2Ig==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkmbWZyYWNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2KC1JJW1yb3dHRiQ2Ji1GLDYoLUkjbWlHRiQ2JVEqaHlwZXJnZW9tRicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMCZBcHBseUZ1bmN0aW9uO0YnRjcvJSZmZW5jZUdGNi8lKnNlcGFyYXRvckdGNi8lKXN0cmV0Y2h5R0Y2LyUqc3ltbWV0cmljR0Y2LyUobGFyZ2VvcEdGNi8lLm1vdmFibGVsaW1pdHNHRjYvJSdhY2NlbnRHRjYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUkobWZlbmNlZEdGJDYkLUYsNiotRlI2Ji1GLDYoLUYxNiVRImFGJy9GNVEldHJ1ZUYnL0Y4USdpdGFsaWNGJy1GOzYtUSIsRidGN0Y+L0ZBRmhuRkJGREZGRkhGSkZML0ZQUSwwLjMzMzMzMzNlbUYnLUYxNiVRImJGJ0ZnbkZpbi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNkY3RjcvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGW28tRlI2Ji1GLDYmLUYxNiVRImNGJ0ZnbkZpbkZkb0Znb0Y3RjdGaW9GXHBGW28tRjE2JVEiekYnRmduRmluRmRvRmdvRjdGN0Zkb0Znb0Y3RmRvRmdvRjctRiw2Ji1GLDYoRjBGOi1GUjYkLUYsNiotRlI2Ji1GLDYoRlpGW28tRiw2JkZhby1GOzYtUSIrRidGN0Y+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRltyLUkjbW5HRiQ2JFEiMUYnRjdGN0Zkb0Znb0Y3RjdGaW9GXHBGW28tRlI2Ji1GLDYmLUYsNiZGY3BGZ3FGXXJGN0Zkb0Znb0Y3RjdGaW9GXHBGW29GZnBGZG9GZ29GN0Y3RmRvRmdvRjdGZG9GZ29GNy8lLmxpbmV0aGlja25lc3NHRmByLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRltzLyUpYmV2ZWxsZWRHRjY=">KiYtSSpoeXBlcmdlb21HSShfc3lzbGliRzYiNiU3JEkiYUdGJkkiYkdGJjcjSSJjR0YmSSJ6R0YmIiIiLUYkNiU3JEYpLCZGKkYuRi5GLjcjLCZGLEYuRi5GLkYtISIi</Equation></Text-field>
</Output>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">computing series...
... done.
computing a Riccati equation (using a guessing approach)...</Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">... done.</Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNiYtRiw2KC1JJm1mcmFjR0YkNigtRiw2Ji1JI21vR0YkNi1RMCZEaWZmZXJlbnRpYWxEO0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQC8lKXN0cmV0Y2h5R0ZALyUqc3ltbWV0cmljR0ZALyUobGFyZ2VvcEdGQC8lLm1vdmFibGVsaW1pdHNHRkAvJSdhY2NlbnRHRkAvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZPLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZARjstRiw2Ji1GLDYnRjctSSNtaUdGJDYlUSJ6RicvJSdpdGFsaWNHUSV0cnVlRicvRjxRJ2l0YWxpY0YnRlJGVUY7RlJGVUY7LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zjby8lKWJldmVsbGVkR0ZALUY4Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y7Rj5GQUZDRkVGR0ZJRktGTUZQLUYsNigtRmZuNiVRInlGJ0ZpbkZcby1GODYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y7Rj5GQUZDRkVGR0ZJRktGTUZQLUYjNiQtRiw2JkZlbkZSRlVGO0Y7RlJGVUY7RlJGVUY7LUY4Ni1RIitGJ0Y7Rj5GQUZDRkVGR0ZJRksvRk5RLDAuMjIyMjIyMmVtRicvRlFGW3EtRjM2KC1GLDYmLUYsNigtRiw2KEZlbkZoby1GZm42JVEiYkYnRmluRlxvRmhvLUYjNiQtRiw2Ji1GZm42JVEiYUYnRmluRlxvLUY4Ni1RKCZtaW51cztGJ0Y7Rj5GQUZDRkVGR0ZJRktGanBGXHEtRmZuNiVRImNGJ0ZpbkZcb0Y7RjtGO0Zfci1GLDYoRmJyRmhvLUYjNiQtRiw2KC1GLDYmRlxyRmhvRmVuRjtGX3ItRiw2JkZlcUZob0ZlbkY7Rl9yRmJyRjtGO0Zob0ZbcEY7Rl9yLUYsNiYtSSVtc3VwR0YkNiVGYnItSSNtbkdGJDYkUSIyRidGOy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGaG8tRmJzNiVGW3BGZHNGaHNGO0Y7RlJGVUY7LUYsNipGYnJGaG8tRiM2JC1GLDYmRmVuRl9yLUZlczYkRmBvRjtGO0Y7RmhvRmVuRlJGVUY7Rl5vRmFvRmRvRmZvRjstRjg2LVEiLEYnRjtGPi9GQkZbb0ZDRkVGR0ZJRktGTS9GUVEsMC4zMzMzMzMzZW1GJy1GLDYoLUYsNihGXXBGYHAtRiM2JC1GLDYmLUZlczYkRmpzRjtGUkZVRjtGO0ZSRlVGOy1GODYtUSI9RidGO0Y+RkFGQ0ZFRkdGSUZLL0ZOUSwwLjI3Nzc3NzhlbUYnL0ZRRml1RmN0RlJGVUY7RlJGVUY7RjsvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYn">PCQsJi1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtSSJ5RzYiNiNJInpHRipGLCIiIioqLCgqKEYsRi1JImJHRipGLSwmSSJhR0YqRi1JImNHRiohIiJGLUYtKihGNEYtLCgqJkYzRi1GLEYtRi0qJkYxRi1GLEYtRjVGNEY1Ri1GKEYtRjUqJkY0IiIjRihGO0Y1Ri1GNEY1LCZGLEYtRjVGLUY1RixGNUYtLy1GKTYjIiIhRi0=</Equation></Text-field>
</Output>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">computing a C-fraction expansion...
Guessing a formula</Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">conjecture formula (on 16 coefficients)</Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkmQ0ZyYWNHNiI2Iy0lJ1JlY29yZEc2Ky8lInhHSSJ6R0YkL0kiYUdGJEYuLyUmYWxwaGFHRjAvJSJuR0YyLyUjYTBHIiIiLyUlaW5pdEc3Ii8lJXJlY2FHPCUsKComLEYqKEYuRjVJImJHRiRGNUkiY0dGJEY1IiIlKihGLkY1RkBGNUYyRjVGQiomRi5GNUZBIiIjISIjKihGLkY1RkFGNUYyRjVGRiomRkBGNUZBRkVGRiooRkBGNUZBRjVGMkY1RkYqJkZBRkVGMkY1RkYqJkZBRjVGMkZFISIkKiRGMiIiJCEiIiomRi5GNUZBRjVGNSomRi5GNUYyRjVGNSomRkBGNUZBRjVGTyomRkBGNUYyRjVGTyokRkFGRSEiJSomRkFGNUYyRjUhIikqJEYyRkVGVUZBRlVGMkZVRjUtRi42I0YyRjVGNSomLDgqJkYuRjVGQEY1RlVGUEZFRlJGRUZURkZGVkZGRlhGT0YuRk9GQEY1RkFGTEYyRkxGT0Y1RjUtRi42IywmRjJGNUY1RjVGNUY1KiYsTkY/RlVGQ0ZVRkRGRUZHRkVGSEZFRklGRUZKRkVGS0ZORk1GNUZnbiEjN0ZQIiImRlFGT0ZSIiIoRlNGNUZURkVGViIjNUZYRl5vRi5GTEZARk5GQUZfb0YyRl9vRk5GNUY1LUYuNiMsJkYyRjVGRUY1RjVGNS8tRi42IyIiISoqRi5GNSwmRkBGNUZBRk9GNUZBRk8sJkZBRjVGNUY1Rk8vLUYuNiNGNSoqLChGLkY1RkFGT0ZPRjVGNSwmRkBGNUY1RjVGNUZqb0ZPLCZGQUY1RkVGNUZPLyUnZXhwcnNhRzckLCQqKCwuRmduRkJGUEZVRlFGRkZTRkVGVkZGRlhGT0Y1LCZGQUY1RjJGNUZPLChGNUY1RkFGNUYyRjVGTyNGNUZCLCQqKCw4RmduRkJGUUZFRlJGVUZTRkZGVkZGRlhGT0YuRkVGQEZGRkFGRkYyRkZGT0Y1RjVGaHBGT0ZpcEZPRmpwLyUtYXN5bXB0X2FscGhhR0Y1</Equation></Text-field>
</Output>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">defining a sequence H(n,z), which relates to convergence.
lemma: the conjecture holds iff there exists an unbounded i(n) s.t., H(i(n),z) tends to 0.
  (i.e., their valuations tend to infinity)
proving Limit(val(H(n,z)),n = infinity) = infinity:
- computing a recurrence for H(n,z).</Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">  (which does not conclude)</Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNiwtRiM2KC1JI21pR0YkNiVRJC4uLkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GN1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkEvJSlzdHJldGNoeUdGQS8lKnN5bW1ldHJpY0dGQS8lKGxhcmdlb3BHRkEvJS5tb3ZhYmxlbGltaXRzR0ZBLyUnYWNjZW50R0ZBLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUC1JJW1zdXBHRiQ2JS1GMDYlUSJ6RidGM0Y2LUkjbW5HRiQ2JFEiNEYnRj0vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjktRiM2KC1GMDYlUSJIRidGM0Y2LUY6Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRj1GP0ZCRkRGRkZIRkpGTEZORlEtSShtZmVuY2VkR0YkNiQtRiM2Ji1GMDYlUSJuRidGM0Y2LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZBRj1GPUZqb0ZdcEY9Rj0tRjo2LVEiK0YnRj1GP0ZCRkRGRkZIRkpGTC9GT1EsMC4yMjIyMjIyZW1GJy9GUkZjcC1GIzYoRi9GOS1GVDYlRlYtRlo2JFEiMkYnRj1GZ25GOS1GIzYoRlxvRl9vLUZjbzYkLUYjNiYtRiM2JkZnb0ZfcC1GWjYkUSIxRidGPUY9RmpvRl1wRj1GPUZqb0ZdcEY9Rj1GX3AtRiM2Ji1GY282JC1GIzYmLUYjNiZGL0Y5RmdwRj1GX3AtRiM2JkYvRjlGVkY9Rj1GPUY5LUYjNihGXG9GX28tRmNvNiQtRiM2Ji1GIzYmRmdvRl9wRmlwRj1Gam9GXXBGPUY9RmpvRl1wRj1GPUZfcC1GIzYmRi9GOS1GIzYoRlxvRl9vLUZjbzYkLUYjNiYtRiM2JkZnb0ZfcC1GWjYkUSIzRidGPUY9RmpvRl1wRj1GPUZqb0ZdcEY9Rj1GX3AtRiM2JkYvRjktRiM2KEZcb0Zfby1GY282JC1GIzYmLUYjNiZGZ29GX3BGWUY9RmpvRl1wRj1GPUZqb0ZdcEY9Rj1GPS1GOjYtUSI9RidGPUY/RkJGREZGRkhGSkZML0ZPUSwwLjI3Nzc3NzhlbUYnL0ZSRmR0LUZaNiRGaW5GPUZqb0ZdcEY9">LywsKihJJC4uLkc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IiIiIkkiekdGKSIiJS1JIkhHNiMvSSdfbG9jYWxHRidJLV9uNDUzNDQyMjY1NkdGKTYjSSJuRzYjL0YxSS1fbjQ1MzQ0MjI4MTZHRilGKkYqKihGJUYqRisiIiMtRi42IywmRjRGKkYqRipGKkYqKiYsJiomRiVGKkYrRjlGKiomRiVGKkYrRipGKkYqLUYuNiMsJkY0RipGOUYqRipGKiomRiVGKi1GLjYjLCZGNEYqIiIkRipGKkYqKiZGJUYqLUYuNiMsJkY0RipGLEYqRipGKiIiIQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">- computing a P-recurrence for H(2*n,z) using the rational formulas.</Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">  (does not conclude either)
- reducing equation for H(2*n,z)...</Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">- ... done.</Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNictSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGSC1GLDYuLUYjNiQtRiw2KC1JI21pR0YkNiVRImJGJy8lJ2l0YWxpY0dRJXRydWVGJy9GNVEnaXRhbGljRictRjE2LVEiK0YnRjRGN0Y6RjxGPkZARkJGREZGRkktRlI2JVEibkYnRlVGWEZaLUkjbW5HRiQ2JFEiMkYnRjRGNEY0LUYxNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y0RjdGOkY8Rj5GQEZCRkQvRkdRJjAuMGVtRicvRkpGYm8tRiM2JC1GLDYqRlEtRjE2LVEoJm1pbnVzO0YnRjRGN0Y6RjxGPkZARkJGREZGRkktRlI2JVEiY0YnRlVGWEZoby1GW282JFEiMUYnRjRGaG9GZ25GNEY0Rl5vLUYjNiQtRiw2KC1GUjYlUSJhRidGVUZYRlpGZ25GWkZecEY0RjRGXm8tRiM2JC1GLDYqRmVwRmhvRltwRmhvRmduRmhvRmpuRjRGNEZeby1JJW1zdXBHRiQ2JS1GUjYlUSJ6RidGVUZYRmpuLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zeby1GLDYoLUZSNiVRIkhGJ0ZVRlgtRjE2LVEwJkFwcGx5RnVuY3Rpb247RidGNEY3RjpGPEY+RkBGQkZERmFvRmNvLUYjNiQtRiw2Ji1GLDYmRmpuRl5vRmduRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjlGNEY0RmNyRmZyRjRGNEZaLUYsNigtRl1xNiUtRiM2JC1GLDYoRltwRlpGYXJGWi1GW282JFEiM0YnRjRGNEY0RmpuRmJxRl5vLUZdcTYlLUYjNiQtRiw2KEZbcEZaRmFyRlpGam5GNEY0RmpuRmJxRl5vLUYsNihGZ3FGanEtRiM2JC1GLDYmLUYsNiZGYXJGWkZqbkY0RmNyRmZyRjRGNEZjckZmckY0RjRGNC1GMTYtUSIsRidGNEY3L0Y7RldGPEY+RkBGQkZERmFvL0ZKUSwwLjMzMzMzMzNlbUYnLUYsNigtRiw2KEZncUZqcS1GIzYkLUYsNiYtRltvNiRGZHFGNEZjckZmckY0RjRGY3JGZnJGNC1GMTYtUSI9RidGNEY3RjpGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmV1LUYsNidGMC1JJm1mcmFjR0YkNigtRiw2LkZccUZeb0ZlcEZeby1GIzYkLUYsNiZGUUZaRl5wRjRGNEZeby1GIzYkLUYsNiZGUUZob0ZbcEY0RjRGXm8tRiM2JC1GLDYoRmVwRmhvRltwRmhvRl5wRjRGNEZjckZmckY0LUYsNiYtRl1xNiUtRiM2JC1GLDYmRltwRlpGXnBGNEY0RmpuRmJxRmNyRmZyRjQvJS5saW5ldGhpY2tuZXNzR0ZgcC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zmdy8lKWJldmVsbGVkR0Y5RmNyRmZyRjRGY3JGZnJGNEZjckZmckY0RjQvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYn">PCQsJiouLChJImJHNiIiIiJJIm5HNiMvSSdfbG9jYWxHJSpwcm90ZWN0ZWRHSS1fbjQ1MzQ0MjI4MTZHRidGKCIiI0YoRigsKkYmRihJImNHRichIiJGMkYoRilGMkYoLChJImFHRidGKEYpRihGKEYoRigsKkY0RihGMUYyRilGMiEiI0YoRihJInpHRidGLy1JIkhHNiMvRixJLV9uNDUzNDQyMjY1NkdGJzYjLCRGKUYvRihGMiooLChGMUYoRilGLyIiJEYoRi8sKEYxRihGKUYvRi9GKEYvLUY5NiMsJkYpRi9GL0YoRihGKC8tRjk2IyIiISwkKi5GN0YvRjRGKCwmRiZGKEYoRihGKCwmRiZGKEYxRjJGKCwoRjRGKEYxRjJGMkYoRigsJkYxRihGKEYoRjZGMg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">QED.
... done. (in 275.021 seconds)</Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkmQ0ZyYWNHNiI2Iy0lJ1JlY29yZEc2Ky8lInhHSSJ6R0YkL0kiYUdGJEYuLyUmYWxwaGFHRjAvJSJuR0YyLyUjYTBHIiIiLyUlaW5pdEc3Ii8lJXJlY2FHPCUsKComLEYqKEYuRjVJImJHRiRGNUkiY0dGJEY1IiIlKihGLkY1RkBGNUYyRjVGQiomRi5GNUZBIiIjISIjKihGLkY1RkFGNUYyRjVGRiomRkBGNUZBRkVGRiooRkBGNUZBRjVGMkY1RkYqJkZBRkVGMkY1RkYqJkZBRjVGMkZFISIkKiRGMiIiJCEiIiomRi5GNUZBRjVGNSomRi5GNUYyRjVGNSomRkBGNUZBRjVGTyomRkBGNUYyRjVGTyokRkFGRSEiJSomRkFGNUYyRjUhIikqJEYyRkVGVUZBRlVGMkZVRjUtRi42I0YyRjVGNSomLDgqJkYuRjVGQEY1RlVGUEZFRlJGRUZURkZGVkZGRlhGT0YuRk9GQEY1RkFGTEYyRkxGT0Y1RjUtRi42IywmRjJGNUY1RjVGNUY1KiYsTkY/RlVGQ0ZVRkRGRUZHRkVGSEZFRklGRUZKRkVGS0ZORk1GNUZnbiEjN0ZQIiImRlFGT0ZSIiIoRlNGNUZURkVGViIjNUZYRl5vRi5GTEZARk5GQUZfb0YyRl9vRk5GNUY1LUYuNiMsJkYyRjVGRUY1RjVGNS8tRi42IyIiISoqRi5GNSwmRkBGNUZBRk9GNUZBRk8sJkZBRjVGNUY1Rk8vLUYuNiNGNSoqLChGLkY1RkFGT0ZPRjVGNSwmRkBGNUY1RjVGNUZqb0ZPLCZGQUY1RkVGNUZPLyUnZXhwcnNhRzckLCQqKCwuRmduRkJGUEZVRlFGRkZTRkVGVkZGRlhGT0Y1LCZGQUY1RjJGNUZPLChGNUY1RkFGNUYyRjVGTyNGNUZCLCQqKCw4RmduRkJGUUZFRlJGVUZTRkZGVkZGRlhGT0YuRkVGQEZGRkFGRkYyRkZGT0Y1RjVGaHBGT0ZpcEZPRmpwLyUtYXN5bXB0X2FscGhhR0Y1</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">UScxNS4zLjQ2Ig==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEiekYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GIzYoLUYsNiVRKmh5cGVyZ2VvbUYnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkobWZlbmNlZEdGJDYkLUYjNiotRlk2Ji1GIzYoLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZKL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRImFGJ0YvRjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl9vLUZZNiYtRiM2Ji1GIzYmLUYsNiVRImNGJ0YvRjItRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZgcUZbb0Y5RmhvRltwRjlGOUZdcEZgcEZfb0YrRmhvRltwRjlGOUZob0ZbcEY5Rjk=">KiZJInpHNiIiIiItSSpoeXBlcmdlb21HSShfc3lzbGliR0YkNiU3JEYlSSJhR0YkNyMsJkkiY0dGJEYlRiVGJUYjRiU=</Equation></Text-field>
</Output>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">computing series...
... done.
computing a Riccati equation (using a guessing approach)...</Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">... done.</Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNiYtRiw2KC1JJm1mcmFjR0YkNigtRiw2Ji1JI21vR0YkNi1RMCZEaWZmZXJlbnRpYWxEO0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQC8lKXN0cmV0Y2h5R0ZALyUqc3ltbWV0cmljR0ZALyUobGFyZ2VvcEdGQC8lLm1vdmFibGVsaW1pdHNHRkAvJSdhY2NlbnRHRkAvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZPLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZARjstRiw2Ji1GLDYnRjctSSNtaUdGJDYlUSJ6RicvJSdpdGFsaWNHUSV0cnVlRicvRjxRJ2l0YWxpY0YnRlJGVUY7RlJGVUY7LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zjby8lKWJldmVsbGVkR0ZALUY4Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y7Rj5GQUZDRkVGR0ZJRktGTUZQLUYsNigtRmZuNiVRInlGJ0ZpbkZcby1GODYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y7Rj5GQUZDRkVGR0ZJRktGTUZQLUYjNiQtRiw2JkZlbkZSRlVGO0Y7RlJGVUY7RlJGVUY7LUY4Ni1RKCZtaW51cztGJ0Y7Rj5GQUZDRkVGR0ZJRksvRk5RLDAuMjIyMjIyMmVtRicvRlFGW3EtRjM2KC1GLDYmLUYsNictRjg2LVEqJnVtaW51czA7RidGO0Y+RkFGQ0ZFRkdGSUZLRmpwRlxxLUYsNiYtRmZuNiVRImNGJ0ZpbkZcb0Zob0ZlbkY7RmdwLUYsNiYtRiM2JC1GLDYqLUYsNiYtRmZuNiVRImFGJ0ZpbkZcb0Zob0ZlbkY7RmdwRmhxRmdwRmVuLUY4Ni1RIitGJ0Y7Rj5GQUZDRkVGR0ZJRktGanBGXHEtSSNtbkdGJDYkRmBvRjtGO0Y7RmhvRltwRjtGO0ZSRlVGOy1GLDYoRmVuRmhvLUYjNiQtRiw2JkZlbkZncEZpckY7RjtGUkZVRjtGXm9GYW9GZG9GZm9GOy1GODYtUSIsRidGO0Y+L0ZCRltvRkNGRUZHRklGS0ZNL0ZRUSwwLjMzMzMzMzNlbUYnLUYsNigtRiw2KEZdcEZgcC1GIzYkLUYsNiYtRmpyNiRRIjBGJ0Y7RlJGVUY7RjtGUkZVRjstRjg2LVEiPUYnRjtGPkZBRkNGRUZHRklGSy9GTlEsMC4yNzc3Nzc4ZW1GJy9GUUZndEZgdEZSRlVGO0ZSRlVGO0Y7LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJw==">PCQsJi1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtSSJ5RzYiNiNJInpHRipGLCIiIiooLCYqJkkiY0dGKkYtRixGLSEiIiomLCoqJkkiYUdGKkYtRixGLUYtRjFGMkYsRjJGLUYtRi1GKEYtRjJGLUYsRjIsJkYsRi1GMkYtRjJGMi8tRik2IyIiIUY7</Equation></Text-field>
</Output>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">computing a C-fraction expansion...
Guessing a formula</Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">conjecture formula (on 16 coefficients)</Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkmQ0ZyYWNHNiI2Iy0lJ1JlY29yZEc2Ky8lInhHSSJ6R0YkL0kiYUdGJEYuLyUmYWxwaGFHRjAvJSJuR0YyLyUjYTBHIiIhLyUlaW5pdEc3I0YsLyUlcmVjYUc8JiwqKiYsKComSSJjR0YkIiIiRjJGQUZBKiRGMiIiI0ZBRjIhIiJGQS1GLjYjRjJGQUZBKiYsKEY/RkRGQkZERjJGREZBLUYuNiMsJkYyRkFGQUZBRkFGQSomRkhGQS1GLjYjLCZGMkZBRkNGQUZBRkEqJiwoRj9GQUZCRkFGMiIiJEZBLUYuNiMsJkYyRkFGUkZBRkFGQS8tRi42I0ZBLCQqJkYuRkEsJkZARkFGQUZBRkRGRC8tRi42I0ZDKigsKEYuRkFGQEZERkRGQUZBRmVuRkQsJkZARkFGQ0ZBRkQvLUYuNiNGUiwkKipGW29GREZlbkZBLCZGLkZBRkFGQUZBLCZGQEZBRlJGQUZERkQvJSdleHByc2FHNyQsJCoqRjJGQSwoRi5GQ0ZAISIjRjJGREZBLCZGQEZBRjJGQUZELChGQEZBRjJGQUZERkFGRCNGQSIiJSwkKigsMiomRi5GQUZARkFGXXAqJkYuRkFGMkZBRkNGP0ZDRkJGQUYuRmlvRkBGaW9GMkZpb0ZBRkFGQUZqb0ZERltwRkQjRkRGXXAvJS1hc3ltcHRfYWxwaGFHRkE=</Equation></Text-field>
</Output>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">defining a sequence H(n,z), which relates to convergence.
lemma: the conjecture holds iff there exists an unbounded i(n) s.t., H(i(n),z) tends to 0.
  (i.e., their valuations tend to infinity)
proving Limit(val(H(n,z)),n = infinity) = infinity:
- computing a recurrence for H(n,z).</Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">  (which does not conclude)</Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNiwtRiM2KC1JI21pR0YkNiVRJC4uLkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GN1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkEvJSlzdHJldGNoeUdGQS8lKnN5bW1ldHJpY0dGQS8lKGxhcmdlb3BHRkEvJS5tb3ZhYmxlbGltaXRzR0ZBLyUnYWNjZW50R0ZBLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUC1JJW1zdXBHRiQ2JS1GMDYlUSJ6RidGM0Y2LUkjbW5HRiQ2JFEiNEYnRj0vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjktRiM2KC1GMDYlUSJIRidGM0Y2LUY6Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRj1GP0ZCRkRGRkZIRkpGTEZORlEtSShtZmVuY2VkR0YkNiQtRiM2Ji1GMDYlUSJuRidGM0Y2LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZBRj1GPUZqb0ZdcEY9Rj0tRjo2LVEiK0YnRj1GP0ZCRkRGRkZIRkpGTC9GT1EsMC4yMjIyMjIyZW1GJy9GUkZjcC1GIzYoRi9GOS1GVDYlRlYtRlo2JFEiMkYnRj1GZ25GOS1GIzYoRlxvRl9vLUZjbzYkLUYjNiYtRiM2JkZnb0ZfcC1GWjYkUSIxRidGPUY9RmpvRl1wRj1GPUZqb0ZdcEY9Rj1GX3AtRiM2Ji1GY282JC1GIzYmLUYjNiZGL0Y5RmdwRj1GX3AtRiM2JkYvRjlGVkY9Rj1GPUY5LUYjNihGXG9GX28tRmNvNiQtRiM2Ji1GIzYmRmdvRl9wRmlwRj1Gam9GXXBGPUY9RmpvRl1wRj1GPUZfcC1GIzYmRi9GOS1GIzYoRlxvRl9vLUZjbzYkLUYjNiYtRiM2JkZnb0ZfcC1GWjYkUSIzRidGPUY9RmpvRl1wRj1GPUZqb0ZdcEY9Rj1GX3AtRiM2JkYvRjktRiM2KEZcb0Zfby1GY282JC1GIzYmLUYjNiZGZ29GX3BGWUY9RmpvRl1wRj1GPUZqb0ZdcEY9Rj1GPS1GOjYtUSI9RidGPUY/RkJGREZGRkhGSkZML0ZPUSwwLjI3Nzc3NzhlbUYnL0ZSRmR0LUZaNiRGaW5GPUZqb0ZdcEY9">LywsKihJJC4uLkc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IiIiIkkiekdGKSIiJS1JIkhHNiMvSSdfbG9jYWxHRidJLV9uNzQwNjE2ODM4NEdGKTYjSSJuRzYjL0YxSS1fbjc0MDYxNjg1NDRHRilGKkYqKihGJUYqRisiIiMtRi42IywmRjRGKkYqRipGKkYqKiYsJiomRiVGKkYrRjlGKiomRiVGKkYrRipGKkYqLUYuNiMsJkY0RipGOUYqRipGKiomRiVGKi1GLjYjLCZGNEYqIiIkRipGKkYqKiZGJUYqLUYuNiMsJkY0RipGLEYqRipGKiIiIQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">- computing a P-recurrence for H(2*n,z) using the rational formulas.</Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">  (does not conclude either)
- reducing equation for H(2*n,z)...</Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output">- ... done.</Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNiYtRiw2Li1GIzYkLUYsNiYtSSNtaUdGJDYlUSJuRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiK0YnL0Y+USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGSC8lKXN0cmV0Y2h5R0ZILyUqc3ltbWV0cmljR0ZILyUobGFyZ2VvcEdGSC8lLm1vdmFibGVsaW1pdHNHRkgvJSdhY2NlbnRHRkgvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZXLUkjbW5HRiQ2JFEiMUYnRkRGREZELUZBNi1RMSZJbnZpc2libGVUaW1lcztGJ0ZERkZGSUZLRk1GT0ZRRlMvRlZRJjAuMGVtRicvRllGXG8tRiM2JC1GLDYoLUY3NiVRImNGJ0Y6Rj1GQEY2RkBGWkZERkRGaG4tRiM2JC1GLDYoLUY3NiVRImFGJ0Y6Rj1GQEY2RkBGWkZERkRGaG4tRiM2JC1GLDYqRmlvLUZBNi1RKCZtaW51cztGJ0ZERkZGSUZLRk1GT0ZRRlNGVUZYRmJvRmBwRjZGYHBGWkZERkRGaG4tSSVtc3VwR0YkNiUtRjc2JVEiekYnRjpGPS1GZW42JFEiMkYnRkQvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmhuLUYsNigtRjc2JVEiSEYnRjpGPS1GQTYtUTAmQXBwbHlGdW5jdGlvbjtGJ0ZERkZGSUZLRk1GT0ZRRlNGW29GXW8tRiM2JC1GLDYmLUYsNiZGaXBGaG5GNkZELyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZIRkRGREZdckZgckZERkRGQC1GLDYoLUZkcDYlLUYjNiQtRiw2KEZib0ZARltyRkBGaXBGREZERmlwRlxxRmhuLUZkcDYlLUYjNiQtRiw2KEZib0ZARltyRkBGWkZERkRGaXBGXHFGaG4tRiw2KEZhcUZkcS1GIzYkLUYsNiYtRiw2JkZbckZARmlwRkRGXXJGYHJGREZERl1yRmByRkRGREZELUZBNi1RIixGJ0ZERkYvRkpGPEZLRk1GT0ZRRlNGW28vRllRLDAuMzMzMzMzM2VtRictRiw2KC1GLDYoRmFxRmRxLUYjNiQtRiw2Ji1GZW42JEZecUZERl1yRmByRkRGREZdckZgckZELUZBNi1RIj1GJ0ZERkZGSUZLRk1GT0ZRRlMvRlZRLDAuMjc3Nzc3OGVtRicvRllGXHUtRiw2JkZjcEZobkZpb0ZERl1yRmByRkRGXXJGYHJGREZELyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJw==">PCQsJiouLCZJIm5HNiMvSSdfbG9jYWxHJSpwcm90ZWN0ZWRHSS1fbjc0MDYxNjg1NDRHNiIiIiJGLUYtRi0sKEkiY0dGLEYtRiZGLUYtRi1GLSwoSSJhR0YsRi1GJkYtRi1GLUYtLCpGMUYtRi8hIiJGJkYzRjNGLUYtSSJ6R0YsIiIjLUkiSEc2Iy9GKUktX243NDA2MTY4Mzg0R0YsNiMsJEYmRjVGLUYtKigsKEYvRi1GJkY1RjVGLUY1LChGL0YtRiZGNUYtRi1GNS1GNzYjLCZGJkY1RjVGLUYtRi0vLUY3NiMiIiEqJkY0RjVGMUYt</Equation></Text-field>
</Output>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">QED.
... done. (in 21.190 seconds)</Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkmQ0ZyYWNHNiI2Iy0lJ1JlY29yZEc2Ky8lInhHSSJ6R0YkL0kiYUdGJEYuLyUmYWxwaGFHRjAvJSJuR0YyLyUjYTBHIiIhLyUlaW5pdEc3I0YsLyUlcmVjYUc8JiwqKiYsKComSSJjR0YkIiIiRjJGQUZBKiRGMiIiI0ZBRjIhIiJGQS1GLjYjRjJGQUZBKiYsKEY/RkRGQkZERjJGREZBLUYuNiMsJkYyRkFGQUZBRkFGQSomRkhGQS1GLjYjLCZGMkZBRkNGQUZBRkEqJiwoRj9GQUZCRkFGMiIiJEZBLUYuNiMsJkYyRkFGUkZBRkFGQS8tRi42I0ZBLCQqJkYuRkEsJkZARkFGQUZBRkRGRC8tRi42I0ZDKigsKEYuRkFGQEZERkRGQUZBRmVuRkQsJkZARkFGQ0ZBRkQvLUYuNiNGUiwkKipGW29GREZlbkZBLCZGLkZBRkFGQUZBLCZGQEZBRlJGQUZERkQvJSdleHByc2FHNyQsJCoqRjJGQSwoRi5GQ0ZAISIjRjJGREZBLCZGQEZBRjJGQUZELChGQEZBRjJGQUZERkFGRCNGQSIiJSwkKigsMiomRi5GQUZARkFGXXAqJkYuRkFGMkZBRkNGP0ZDRkJGQUYuRmlvRkBGaW9GMkZpb0ZBRkFGQUZqb0ZERltwRkQjRkRGXXAvJS1hc3ltcHRfYWxwaGFHRkE=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L4107" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">infolevel[demo]:=0;
infolevel[gfuncontfrac]:=0;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEqaW5mb2xldmVsRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYjNiYtRi82JVElZGVtb0YnRjJGNS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRicvRjZRJ25vcm1hbEYnLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSM6PUYnRkMvJSZmZW5jZUdGQi8lKnNlcGFyYXRvckdGQi8lKXN0cmV0Y2h5R0ZCLyUqc3ltbWV0cmljR0ZCLyUobGFyZ2VvcEdGQi8lLm1vdmFibGVsaW1pdHNHRkIvJSdhY2NlbnRHRkIvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Zmbi1JI21uR0YkNiRGR0ZDRj1GQEZD">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEqaW5mb2xldmVsRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYjNiYtRi82JVEtZ2Z1bmNvbnRmcmFjRidGMkY1LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy9GNlEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGQy8lJmZlbmNlR0ZCLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmZuLUkjbW5HRiQ2JEZHRkNGPUZARkM=">IiIh</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L4101" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group></Presentation-Block>
</Section>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2">Chapter 16</Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L3955" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">chapter := 16;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoY2hhcHRlckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSNtbkdGJDYkUSMxNkYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">IiM7</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L3956" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">N:=20;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiTkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSNtbkdGJDYkUSMyMEYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">IiM/</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L3957" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">labels(chapter);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyckIiQ4IiEiIyQiJDkiRiUkIiNDISIiJCIjTUYqJCIjZEYq</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L3953" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for formula in labels(chapter) do

  print( sprintf(&quot;%a.%a&quot;,chapter,formula) );

  f := Cuyt_Cfrac[chapter][formula];

  print(f);

  S := series(f,z,N);

  print(expr_to_cfrac( S, y, z ));

od:</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">USgxNi4xLjEzNiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkmbWZyYWNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2KC1JJW1yb3dHRiQ2Ji1GLDYoLUkjbWlHRiQ2JVEqaHlwZXJnZW9tRicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMCZBcHBseUZ1bmN0aW9uO0YnRjcvJSZmZW5jZUdGNi8lKnNlcGFyYXRvckdGNi8lKXN0cmV0Y2h5R0Y2LyUqc3ltbWV0cmljR0Y2LyUobGFyZ2VvcEdGNi8lLm1vdmFibGVsaW1pdHNHRjYvJSdhY2NlbnRHRjYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUkobWZlbmNlZEdGJDYkLUYsNiotRlI2Ji1GLDYmLUYxNiVRImFGJy9GNVEldHJ1ZUYnL0Y4USdpdGFsaWNGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNkY3RjcvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjs2LVEiLEYnRjdGPi9GQUZobkZCRkRGRkZIRkpGTC9GUFEsMC4zMzMzMzMzZW1GJy1GUjYmLUYsNiYtRjE2JVEiYkYnRmduRmluRltvRl5vRjdGN0Zgb0Zjb0Zmby1GMTYlUSJ6RidGZ25GaW5GW29GXm9GN0Y3RltvRl5vRjdGW29GXm9GNy1GLDYmLUYsNihGMEY6LUZSNiQtRiw2Ki1GUjYmLUYsNiYtRiw2JkZaLUY7Ni1RIitGJ0Y3Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGaHEtSSNtbkdGJDYkUSIxRidGN0Y3RltvRl5vRjdGN0Zgb0Zjb0Zmby1GUjYmLUYsNiYtRiw2JkZgcEZkcUZqcUY3RltvRl5vRjdGN0Zgb0Zjb0Zmb0ZjcEZbb0Zeb0Y3RjdGW29GXm9GN0Zbb0Zeb0Y3LyUubGluZXRoaWNrbmVzc0dGXXIvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaHIvJSliZXZlbGxlZEdGNg==">KiYtSSpoeXBlcmdlb21HSShfc3lzbGliRzYiNiU3I0kiYUdGJjcjSSJiR0YmSSJ6R0YmIiIiLUYkNiU3IywmRilGLUYtRi03IywmRitGLUYtRi1GLCEiIg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkmQ0ZyYWNHNiI2Iy0lJ1JlY29yZEc2Ky8lInhHSSJ6R0YkL0kiYUdGJEYuLyUmYWxwaGFHRjAvJSJuR0YyLyUjYTBHIiIiLyUlaW5pdEc3Ii8lJXJlY2FHPCUsKComLCZGMiEiIkkiYkdGJEY/RjUtRi42I0YyRjVGNS1GLjYjLCZGMkY1RjVGNUY1KiYsKCIiJEY1RjJGNUZARjVGNS1GLjYjLCZGMkY1IiIjRjVGNUY1Ly1GLjYjIiIhKigsJkYuRjVGQEY/RjVGQEY/LCZGQEY1RjVGNUY/Ly1GLjYjRjUqKEZTRj8sJkYuRjVGNUY1RjUsJkZARjVGTEY1Rj8vJSdleHByc2FHNyQsJCooLChGQCEiI0YyRj9GLkZMRjUsKEY1RjVGMkY1RkBGNUY/LCZGMkY1RkBGNUY/I0Y1RkwsJCooLChGMkY1RjVGNUYuRkxGNUZbb0Y/RlxvRj9GXW8vJS1hc3ltcHRfYWxwaGFHRjU=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">USgxNi4xLjE0NiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEiekYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GIzYoLUYsNiVRKmh5cGVyZ2VvbUYnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkobWZlbmNlZEdGJDYkLUYjNiotRlk2Ji1GIzYmLUkjbW5HRiQ2JFEiMUYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGSi9GTlEsMC4zMzMzMzMzZW1GJy1GWTYmLUYjNiYtRiM2Ji1GLDYlUSJiRidGL0YyLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXXFGW29GOUZfb0Zib0Y5RjlGZG9GZ29Gam9GK0Zfb0Zib0Y5RjlGX29GYm9GOUY5">KiZJInpHNiIiIiItSSpoeXBlcmdlb21HSShfc3lzbGliR0YkNiU3I0YlNyMsJkkiYkdGJEYlRiVGJUYjRiU=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkmQ0ZyYWNHNiI2Iy0lJ1JlY29yZEc2Ky8lInhHSSJ6R0YkLyUiYUdGLi8lJmFscGhhR0YwLyUibkdGMi8lI2EwRyIiIS8lJWluaXRHNyNGLC8lJXJlY2FHPCUsKComLCgqJkkiYkdGJCIiIkYyRkEhIiIqJEYyIiIjRkJGMkZBRkEtRi42I0YyRkFGQSomRjJGQS1GLjYjLCZGMkZBRkFGQUZBRkEqJiwoRj9GQUZDRkFGMkZERkEtRi42IywmRjJGQUZERkFGQUZBLy1GLjYjRkEsJCokLCZGQEZBRkFGQUZCRkIvLUYuNiNGRComRlVGQiwmRkBGQUZERkFGQi8lJ2V4cHJzYUc3JCwkKihGMkZBLCZGQEZBRjJGQUZCLChGQEZBRjJGQUZCRkFGQiNGQUZELCQqKCwoRkBGREYyRkFGQkZBRkFGam5GQkZbb0ZCI0ZCRkQvJS1hc3ltcHRfYWxwaGFHRkE=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">UScxNi4yLjQ2Ig==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkmbWZyYWNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2KC1JJW1yb3dHRiQ2Ji1GLDYoLUkjbWlHRiQ2JVEqaHlwZXJnZW9tRicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMCZBcHBseUZ1bmN0aW9uO0YnRjcvJSZmZW5jZUdGNi8lKnNlcGFyYXRvckdGNi8lKXN0cmV0Y2h5R0Y2LyUqc3ltbWV0cmljR0Y2LyUobGFyZ2VvcEdGNi8lLm1vdmFibGVsaW1pdHNHRjYvJSdhY2NlbnRHRjYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUkobWZlbmNlZEdGJDYkLUYsNiotRlI2Ji1GLDYoLUYxNiVRImFGJy9GNVEldHJ1ZUYnL0Y4USdpdGFsaWNGJy1GOzYtUSIsRidGN0Y+L0ZBRmhuRkJGREZGRkhGSkZML0ZQUSwwLjMzMzMzMzNlbUYnLUYxNiVRImJGJ0ZnbkZpbi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNkY3RjcvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGW28tRlI2Ji1GLDYmLUYxNiNRIUYnRmRvRmdvRjdGN0Zpb0ZccEZbby1GMTYlUSJ6RidGZ25GaW5GZG9GZ29GN0Y3RmRvRmdvRjdGZG9GZ29GNy1GLDYmLUYsNihGMEY6LUZSNiQtRiw2Ki1GUjYmLUYsNihGWkZbby1GLDYmRmFvLUY7Ni1RIitGJ0Y3Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGW3ItSSNtbkdGJDYkUSIxRidGN0Y3RmRvRmdvRjdGN0Zpb0ZccEZbb0ZfcEZbb0ZmcEZkb0Znb0Y3RjdGZG9GZ29GN0Zkb0Znb0Y3LyUubGluZXRoaWNrbmVzc0dGYHIvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZXIvJSliZXZlbGxlZEdGNg==">KiYtSSpoeXBlcmdlb21HSShfc3lzbGliRzYiNiU3JEkiYUdGJkkiYkdGJjciSSJ6R0YmIiIiLUYkNiU3JEYpLCZGKkYtRi1GLUYrRiwhIiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNiYtSSNtbkdGJDYkUSIxRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVEiK0YnRjEvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjovJSlzdHJldGNoeUdGOi8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGSS1JJm1mcmFjR0YkNigtRiM2KC1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRImFGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMlEnaXRhbGljRictRiM2Ji1GLjYkUSIwRidGMS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOkYxLyUvc3Vic2NyaXB0c2hpZnRHRltvLUY1Ni1RMSZJbnZpc2libGVUaW1lcztGJ0YxRjhGO0Y9Rj9GQUZDRkUvRkhRJjAuMGVtRicvRktGZ28tRlU2JVEiekYnRlhGZW5GXG9GX29GMS1GIzYmLUYjNiZGLUY0LUZNNigtRiM2Ji1GVTYlUSQuLi5GJ0ZYRmVuRlxvRl9vRjEtRiM2Ji1GIzYmRi1GNC1GTTYoLUYjNigtRlI2JUZULUYjNiYtRlU2JVEibkYnRlhGZW5GXG9GX29GMUZhb0Zjb0Zpb0Zcb0Zfb0YxLUYjNiYtRiM2JkYtRjRGZHBGMUZcb0Zfb0YxLyUubGluZXRoaWNrbmVzc0dGMC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zeci8lKWJldmVsbGVkR0Y6RjFGXG9GX29GMUZqcUZcckZfckZhckYxRlxvRl9vRjFGanFGXHJGX3JGYXJGMS1GNTYtUSIsRidGMUY4L0Y8RlpGPUY/RkFGQ0ZFRmZvL0ZLUSwwLjMzMzMzMzNlbUYnLUYjNihGX3EtRjU2LVEiPUYnRjFGOEY7Rj1GP0ZBRkNGRS9GSFEsMC4yNzc3Nzc4ZW1GJy9GS0Zfcy1GIzYnLUY1Ni1RInxmckYnRjEvRjlGWkY7L0Y+RlpGP0ZBRkNGRS9GSFEsMC4xNjY2NjY3ZW1GJy9GS0Zpcy1JJ210YWJsZUdGJDY2LUkkbXRyR0YkNictSSRtdGRHRiQ2KC1GIzYnLUY1Ni1RKiZ1bWludXMwO0YnRjFGOEY7Rj1GP0ZBRkNGRUZHRkpGVC1GNTYtUSgmbWludXM7RidGMUY4RjtGPUY/RkFGQ0ZFRkdGSi1GIzYoLUZNNihGLS1GLjYkUSIyRidGMUZqcUZcckZfckZhckZjby1GIzYkRmNxRjFGXG9GX29GMUYxLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZndS8lK2dyb3VwYWxpZ25HRmd1LyUocm93c3BhbkdGMC8lK2NvbHVtbnNwYW5HRjAtRmJ0NigtRiM2KEZjcS1GNTYtUSM6OkYnRjFGOEY7Rj1GP0ZBRkNGRUZmb0Zoby1GVTYlUSVldmVuRidGWEZlbkZcb0Zfb0YxRmV1Rmh1Rmp1Rlx2Rl52RmV1Rmh1Rmp1LUZfdDYnLUZidDYoLUYjNilGZnQtRlU2JVEiYkYnRlhGZW5GaXRGXnVGaXRGXHVGMUZldUZodUZqdUZcdkZedi1GYnQ2KC1GIzYoRmNxRmR2LUZVNiVRJG9kZEYnRlhGZW5GXG9GX29GMUZldUZodUZqdUZcdkZedkZldUZodUZqdS8lJmFsaWduR1ElYXhpc0YnL0ZmdVEpYmFzZWxpbmVGJy9GaXVGXnIvRlt2USd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGWi8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmZ4LyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EkMmVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0ZheS8lJmZyYW1lR0ZheS8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRjovJS1lcXVhbGNvbHVtbnNHRjovJS1kaXNwbGF5c3R5bGVHRjovJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dRJjAuOGVtRidGXG9GX29GMUZcb0Zfb0YxRlxvRl9vRjE=">LUkmQ0ZyYWNHNiI2Iy0lJ1JlY29yZEc2Ky8lInhHSSJ6R0YkL0kiYUdGJEYuLyUmYWxwaGFHRjAvJSJuR0YyLyUjYTBHIiIiLyUlaW5pdEc3Ii8lJXJlY2FHPCUsKComLCpGMiEiIiEiI0Y1SSJiR0YkRj9GLkY/RjUtRi42I0YyRjVGNS1GLjYjLCZGMkY1RjVGNUY/KiYsKkY1RjVGMkY1RkFGNUYuRjVGNS1GLjYjLCZGMkY1IiIjRjVGNUY1Ly1GLjYjIiIhLCRGLkY/Ly1GLjYjRjUsJkZBRj9GP0Y1LyUnZXhwcnNhRzckLCZGLkY/RjIjRj9GTCwoRkFGP0ZaRjVGMkZaLyUtYXN5bXB0X2FscGhhR0Y1</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">UScxNi4zLjQ2Ig==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkmbWZyYWNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2KC1JJW1yb3dHRiQ2Ji1GLDYoLUkjbWlHRiQ2JVEqaHlwZXJnZW9tRicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMCZBcHBseUZ1bmN0aW9uO0YnRjcvJSZmZW5jZUdGNi8lKnNlcGFyYXRvckdGNi8lKXN0cmV0Y2h5R0Y2LyUqc3ltbWV0cmljR0Y2LyUobGFyZ2VvcEdGNi8lLm1vdmFibGVsaW1pdHNHRjYvJSdhY2NlbnRHRjYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUkobWZlbmNlZEdGJDYkLUYsNiotRlI2Ji1GLDYmLUYxNiNRIUYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y2RjdGNy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GOzYtUSIsRidGN0Y+L0ZBUSV0cnVlRidGQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRictRlI2Ji1GLDYmLUYxNiVRImJGJy9GNUZmby9GOFEnaXRhbGljRidGZ25Gam5GN0Y3RlxvRl9vRmJvLUYxNiVRInpGJ0ZgcEZhcEZnbkZqbkY3RjdGZ25Gam5GN0ZnbkZqbkY3LUYsNiYtRiw2KEYwRjotRlI2JC1GLDYqRlZGYm8tRlI2Ji1GLDYmLUYsNiZGXXAtRjs2LVEiK0YnRjdGPkZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZocS1JI21uR0YkNiRRIjFGJ0Y3RjdGZ25Gam5GN0Y3RlxvRl9vRmJvRmNwRmduRmpuRjdGN0ZnbkZqbkY3RmduRmpuRjcvJS5saW5ldGhpY2tuZXNzR0Zdci8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zici8lKWJldmVsbGVkR0Y2">KiYtSSpoeXBlcmdlb21HSShfc3lzbGliRzYiNiU3IjcjSSJiR0YmSSJ6R0YmIiIiLUYkNiVGKDcjLCZGKkYsRixGLEYrISIi</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNiYtSSNtbkdGJDYkUSIxRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVEiK0YnRjEvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjovJSlzdHJldGNoeUdGOi8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGSS1JJm1mcmFjR0YkNigtRiM2KC1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRImFGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMlEnaXRhbGljRictRiM2Ji1GLjYkUSIwRidGMS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOkYxLyUvc3Vic2NyaXB0c2hpZnRHRltvLUY1Ni1RMSZJbnZpc2libGVUaW1lcztGJ0YxRjhGO0Y9Rj9GQUZDRkUvRkhRJjAuMGVtRicvRktGZ28tRlU2JVEiekYnRlhGZW5GXG9GX29GMS1GIzYmLUYjNiZGLUY0LUZNNigtRiM2Ji1GVTYlUSQuLi5GJ0ZYRmVuRlxvRl9vRjEtRiM2Ji1GIzYmRi1GNC1GTTYoLUYjNigtRlI2JUZULUYjNiYtRlU2JVEibkYnRlhGZW5GXG9GX29GMUZhb0Zjb0Zpb0Zcb0Zfb0YxLUYjNiYtRiM2JkYtRjRGZHBGMUZcb0Zfb0YxLyUubGluZXRoaWNrbmVzc0dGMC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zeci8lKWJldmVsbGVkR0Y6RjFGXG9GX29GMUZqcUZcckZfckZhckYxRlxvRl9vRjFGanFGXHJGX3JGYXJGMS1GNTYtUSIsRidGMUY4L0Y8RlpGPUY/RkFGQ0ZFRmZvL0ZLUSwwLjMzMzMzMzNlbUYnLUYjNihGX3EtRjU2LVEiPUYnRjFGOEY7Rj1GP0ZBRkNGRS9GSFEsMC4yNzc3Nzc4ZW1GJy9GS0Zfcy1GTTYoRi0tRiM2KC1JKG1mZW5jZWRHRiQ2JC1GIzYmRmNxRjQtRlU2JVEiYkYnRlhGZW5GMUYxRmNvLUZmczYkLUYjNihGY3FGNEYtRjRGanNGMUYxRlxvRl9vRjFGanFGXHJGX3JGYXJGXG9GX29GMUZcb0Zfb0Yx">LUkmQ0ZyYWNHNiI2Iy0lJ1JlY29yZEc2Ky8lInhHSSJ6R0YkLyUiYUdGLi8lJmFscGhhR0YwLyUibkdGMi8lI2EwRyIiIi8lJWluaXRHNyIvJSVyZWNhRzwkLCYqJiwmRjIhIiJJImJHRiRGP0Y1LUYuNiNGMkY1RjUqJiwoRjJGNSIiI0Y1RkBGNUY1LUYuNiMsJkYyRjVGNUY1RjVGNS8tRi42IyIiISomLCZGQEY1RjVGNUY/RkBGPy8lJ2V4cHJzYUc3IyomLCZGMkY1RkBGNUY/LChGMkY1RjVGNUZARjVGPy8lLWFzeW1wdF9hbHBoYUdGNQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">UScxNi41Ljc2Ig==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LUkkZXhwRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiNJInpHRic=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkmQ0ZyYWNHNiI2Iy0lJ1JlY29yZEc2Ky8lInhHSSJ6R0YkLyUiYUdGLi8lJmFscGhhR0YwLyUibkdGMi8lI2EwRyIiIi8lJWluaXRHNyNGLC8lJXJlY2FHPCUsKComRjJGNS1GLjYjRjJGNSEiIi1GLjYjLCZGMkY1RjVGNUY1KiYsJkYyRjUiIiRGNUY1LUYuNiMsJkYyRjUiIiNGNUY1RjUvLUYuNiMiIiFGNS8tRi42I0Y1I0ZARkovJSdleHByc2FHNyQsJCokRkNGQCNGNUZKLCQqJEYyRkBGUi8lLWFzeW1wdF9hbHBoYUdGNQ==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="presentation" hide-input="false" hide-output="true" inline-output="false" labelreference="L3952" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2I1EhRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Section>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2">Chapter 17</Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L3951" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">In this chapter, some functions require to compute the series by hand, as well as the Riccati equation.
The formulas are still produced and proved automatically.</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L3948" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">chapter := 17;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoY2hhcHRlckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSNtbkdGJDYkUSMxN0YnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">IiM8</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L3949" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">labels(chapter);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NygkIiRQIiEiIyQiJFIiRiUkIiRXIkYlJCIkWSJGJSQiJEsjRiUkIiROI0Yl</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L3946" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">N:=20;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiTkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSNtbkdGJDYkUSMyMEYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">IiM/</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L3950" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for formula in labels(chapter) do

  print( sprintf(&quot;%a.%a&quot;,chapter,formula) );

  f := subs(n=nn, Cuyt_Cfrac[chapter][formula]);



  if formula = 1.44 then

    lprint(&quot;Ad-hoc series computation, and Riccati equation computation.&quot;);
      f := subs(z=z/I,f/exp(-I*Pi));
    print(f);
      f := eval(f, HankelH1 = ContFrac:-myHankelH1);
      f := simplify(f,power,symbolic,exp);
      S := map(simplify,MultiSeries:-series( f, z, N ));

      deq := diff(y(z), z) - (z^2+(2*nu+2)*z^2*y(z)-y(z)^2)/z^3:
      print(expr_to_cfrac( 	S, y, z, riccati = deq ));

  elif formula = 1.46 then

    lprint(&quot;Ad-hoc series computation.&quot;);
      f := subs(z=I*z,f);
    print(f);
      f := eval(f, HankelH2 = ContFrac:-myHankelH2);
      f := simplify(f,power,symbolic,exp);
      S := map(simplify,MultiSeries:-series( f, z, N ));

      print(expr_to_cfrac( 	S, y, z ));

  elif formula = 2.35 then
    
   print(f);
    S := map(factor,series(f,z,N));
    print(expr_to_cfrac( 	S, y, z ));

  else
    
    print(f);
    S := MultiSeries:-series( f, z, N );
    print(expr_to_cfrac( 	S, y, z ));

  fi;

od:</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">USgxNy4xLjM3NiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkmbWZyYWNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2KC1JJW1yb3dHRiQ2Ji1GLDYoLUkjbWlHRiQ2JVEoQmVzc2VsSkYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y3LyUmZmVuY2VHRjYvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGNi8lKnN5bW1ldHJpY0dGNi8lKGxhcmdlb3BHRjYvJS5tb3ZhYmxlbGltaXRzR0Y2LyUnYWNjZW50R0Y2LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1JKG1mZW5jZWRHRiQ2JC1GLDYoLUYsNiYtRjE2JVEnJiM5NTc7RidGNEY3LUY7Ni1RIitGJ0Y3Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGaW4tSSNtbkdGJDYkUSIxRidGN0Y3LUY7Ni1RIixGJ0Y3Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkpGTC9GUFEsMC4zMzMzMzMzZW1GJy1GMTYlUSJ6RicvRjVGY28vRjhRJ2l0YWxpY0YnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y2RjdGN0ZccEZfcEY3RlxwRl9wRjctRiw2Ji1GLDYoRjBGOi1GUjYkLUYsNihGWEZfb0Zmb0ZccEZfcEY3RjdGXHBGX3BGN0ZccEZfcEY3LyUubGluZXRoaWNrbmVzc0dGXm8vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXXEvJSliZXZlbGxlZEdGNg==">KiYtSShCZXNzZWxKRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiQsJkkjbnVHRigiIiJGLEYsSSJ6R0YoRiwtRiQ2JEYrRi0hIiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1GMTYkUSIyRidGNC8lLmxpbmV0aGlja25lc3NHRjMvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGPi8lKWJldmVsbGVkR1EmZmFsc2VGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y0LyUmZmVuY2VHRkMvJSpzZXBhcmF0b3JHRkMvJSlzdHJldGNoeUdGQy8lKnN5bW1ldHJpY0dGQy8lKGxhcmdlb3BHRkMvJS5tb3ZhYmxlbGltaXRzR0ZDLyUnYWNjZW50R0ZDLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGWC1GLjYoLUYjNiYtSSNtaUdGJDYlUSJ6RicvJSdpdGFsaWNHUSV0cnVlRicvRjVRJ2l0YWxpY0YnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZDRjQtRiM2KC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZqbjYlUScmIzk1NztGJy9GXm9GQ0Y0LUZFNi1RIitGJ0Y0RkhGSkZMRk5GUEZSRlQvRldRLDAuMjIyMjIyMmVtRicvRlpGZnBGMEY0RjRGRC1Gam82JC1GIzYmRjBGYnAtRi42KC1GIzYoLUklbXN1YkdGJDYlLUZqbjYlUSJhRidGXW9GYG8tRiM2JkYwRmJvRmVvRjQvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZELUklbXN1cEdGJDYlRmluRjcvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZqcUZib0Zlb0Y0LUYjNiYtRiM2JkYwRmJwLUYuNigtRiM2Ji1Gam42JVEkLi4uRidGXW9GYG9GYm9GZW9GNC1GIzYmLUYjNiZGMEZicC1GLjYoLUYjNigtRmFxNiVGY3EtRiM2Ji1Gam42JVEibkYnRl1vRmBvRmJvRmVvRjRGaHFGREZbckZib0Zlb0Y0LUYjNiYtRiM2JkYwRmJwRmhyRjRGYm9GZW9GNEY6RjxGP0ZBRjRGYm9GZW9GNEY6RjxGP0ZBRjRGYm9GZW9GNEY6RjxGP0ZBRjRGNEZib0Zlb0Y0RjpGPEY/RkFGYm9GZW9GNC1GRTYtUSIsRidGNEZIL0ZLRl9vRkxGTkZQRlJGVEZWL0ZaUSwwLjMzMzMzMzNlbUYnLUYjNihGY3MtRkU2LVEiPUYnRjRGSEZKRkxGTkZQRlJGVC9GV1EsMC4yNzc3Nzc4ZW1GJy9GWkZqdC1GIzYnLUZFNi1RKiZ1bWludXMwO0YnRjRGSEZKRkxGTkZQRlJGVEZlcEZncC1GLjYoRmZxLUYjNiotRjE2JFEiNEYnRjRGRC1Gam82JC1GIzYmRmdzRmJwRl5wRjRGNEZELUZqbzYkLUYjNihGXnBGYnBGZ3NGYnBGMEY0RjRGYm9GZW9GNEY6RjxGP0ZBRmJvRmVvRjRGYm9GZW9GNEZib0Zlb0Y0">LUkmQ0ZyYWNHNiI2Iy0lJ1JlY29yZEc2Ky8lInhHSSJ6R0YkLyUiYUdGLi8lJmFscGhhR0YwLyUibkdGMi8lI2EwRyIiIS8lJWluaXRHNyMsJComLCZJI251R0YkIiIiRj1GPSEiIkYsRj0jRj0iIiMvJSVyZWNhRzwkLCYqJiwmKiRGMkZARj4qJkYyRj1GPEY9Rj5GPS1GLjYjRjJGPUY9KiYsKEZHRj1GSEY9RjJGQEY9LUYuNiMsJkYyRj1GPUY9Rj1GPS8tRi42I0Y9LCQqJkY7Rj4sJkZARj1GPEY9Rj4jRj4iIiUvJSdleHByc2FHNyMsJComLCZGMkY9RjxGPUY+LChGPEY9RjJGPUY9Rj1GPkZWLyUtYXN5bXB0X2FscGhhR0ZA</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">USgxNy4xLjM5NiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2KC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGLy1GTDYkUSIyRidGLy8lLmxpbmV0aGlja25lc3NHRk4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGVi8lKWJldmVsbGVkR0Y0LUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGaW4tRkk2KC1GIzYmLUYjNigtRiM2KEZPRmVuLUYjNigtSSNtaUdGJDYlUShCZXNzZWxJRicvJSdpdGFsaWNHRjRGLy1GLDYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YvRjJGNUY3RjlGO0Y9Rj9GaG5Gam4tSShtZmVuY2VkR0YkNiQtRiM2KC1GIzYmLUZmbzYlUSNubkYnL0Zqb1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GLDYtUSIrRidGL0YyRjVGN0Y5RjtGPUY/RkFGREZLRi8tRiw2LVEiLEYnRi9GMi9GNkZpcEY3RjlGO0Y9Rj9GaG4vRkVRLDAuMzMzMzMzM2VtRictRmZvNiVRInpGJ0ZocEZqcC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvRi9GaHFGW3JGL0Zlbi1GZm82JVEnJiM5NTc7RidGaW9GL0YvLUYsNi1RKCZtaW51cztGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUYjNiZGZXFGZW4tRiM2KEZlb0ZbcC1GX3A2JC1GIzYoRmVwRl9xRmVxRmhxRltyRi9GL0ZocUZbckYvRi9GXHEtRiM2JkZPRmVuRmNvRi9GL0ZocUZbckYvLUYjNihGY29GZW4tRl9wNiQtRiM2JkZdckZccUZLRi9GL0ZocUZbckYvRlJGVEZXRllGaHFGW3JGL0ZocUZbckYv">LCQqKCwoKiYtSShCZXNzZWxJRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiQsJkkjbm5HRisiIiJGL0YvSSJ6R0YrRi9JI251R0YrRi8iIiMqJkYwRi8tRic2JEYuRjBGLyEiIkYmRjJGL0YmRjYsJkYxRi9GL0YvRjYjRjZGMg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNiYtSSZtZnJhY0dGJDYoLUYjNiYtRiM2Ji1JI21pR0YkNiVRI25uRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEoJm1pbnVzO0YnL0Y8USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRi8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZVLUY1NiVRJyYjOTU3O0YnL0Y5RkZGQkZCLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZGRkItRiM2Ji1GIzYmRlgtRj82LVEiK0YnRkJGREZHRklGS0ZNRk9GUUZTRlYtSSNtbkdGJDYkUSIxRidGQkZCRmZuRmluRkIvJS5saW5ldGhpY2tuZXNzR0Zlby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zqby8lKWJldmVsbGVkR0ZGRl9vLUYjNigtRi42KEZiby1GY282JFEiNEYnRkJGZm9GaG9GW3BGXXAtRj82LVExJkludmlzaWJsZVRpbWVzO0YnRkJGREZHRklGS0ZNRk9GUS9GVFEmMC4wZW1GJy9GV0ZqcC1GLjYoLUYjNiYtSSVtc3VwR0YkNiUtRjU2JVEiekYnRjhGOy1GY282JFEiMkYnRkIvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmZuRmluRkItRiM2KC1JKG1mZW5jZWRHRiQ2JC1GIzYqLUYjNiZGNEZmcEZYRkJGX29GNEZfby1GIzYmRmZxRmZwRlhGQkZfb0ZmcUZCRkJGZnAtRl9yNiQtRiM2JkZib0Zfby1GLjYoLUYjNigtSSVtc3ViR0YkNiUtRjU2JVEiYUYnRjhGOy1GIzYmRmJvRmZuRmluRkIvJS9zdWJzY3JpcHRzaGlmdEdGW3JGZnBGYHFGZm5GaW5GQi1GIzYmLUYjNiZGYm9GX28tRi42KC1GIzYmLUY1NiVRJC4uLkYnRjhGO0ZmbkZpbkZCLUYjNiYtRiM2JkZib0Zfby1GLjYoLUYjNigtRmBzNiVGYnMtRiM2Ji1GNTYlUSJuRidGOEY7RmZuRmluRkJGZ3NGZnBGYHFGZm5GaW5GQi1GIzYmLUYjNiZGYm9GX29GYXRGQkZmbkZpbkZCRmZvRmhvRltwRl1wRkJGZm5GaW5GQkZmb0Zob0ZbcEZdcEZCRmZuRmluRkJGZm9GaG9GW3BGXXBGQkZCRmZuRmluRkJGZm9GaG9GW3BGXXBGZm5GaW5GQkZCLUY/Ni1RIixGJ0ZCRkQvRkhGOkZJRktGTUZPRlFGaXAvRldRLDAuMzMzMzMzM2VtRictRiM2KEZcdS1GPzYtUSI9RidGQkZERkdGSUZLRk1GT0ZRL0ZUUSwwLjI3Nzc3NzhlbUYnL0ZXRmN2LUYuNihGZXMtRiM2KkZjcEZmcC1GX3I2JC1GIzYoRjRGX29GYHVGX29GYm9GQkZCRmZwLUZfcjYkLUYjNihGNEZfb0ZgdUZfb0ZmcUZCRkJGZm5GaW5GQkZmb0Zob0ZbcEZdcEZmbkZpbkZCRmZuRmluRkI=">LUkmQ0ZyYWNHNiI2Iy0lJ1JlY29yZEc2Ky8lInhHSSJ6R0YkLyUiYUdGLi8lJmFscGhhR0YwLyUibkdGMi8lI2EwRyomLCZJI25uR0YkIiIiSSNudUdGJCEiIkY4LCZGOUY4RjhGOEY6LyUlaW5pdEc3IywkKiZGLCIiIywqKiZGN0Y4RjlGOEY4RjdGOEY5RkFGQUY4RjojRjgiIiUvJSVyZWNhRzwkLCYqJiwoKiRGMkZBRjoqJkYyRjhGN0Y4RjpGMkY6RjgtRi42I0YyRjhGOComLChGTEY4Rk1GOEYyIiIkRjgtRi42IywmRjJGOEY4RjhGOEY4Ly1GLjYjRjgsJComLCZGN0Y4RkFGOEY6LCZGN0Y4RlJGOEY6RkQvJSdleHByc2FHNyMsJComLChGN0Y4RjJGOEY4RjhGOiwoRjdGOEYyRjhGQUY4RjpGRC8lLWFzeW1wdF9hbHBoYUdGQQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">USgxNy4xLjQ0NiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">&quot;Ad-hoc series computation, and Riccati equation computation.&quot;</Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkmbWZyYWNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2KC1JJW1yb3dHRiQ2Ki1JI21uR0YkNiRRIklGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGMi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOy8lKXN0cmV0Y2h5R0Y7LyUqc3ltbWV0cmljR0Y7LyUobGFyZ2VvcEdGOy8lLm1vdmFibGVsaW1pdHNHRjsvJSdhY2NlbnRHRjsvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZKLUkjbWlHRiQ2JVEiekYnLyUnaXRhbGljR1EldHJ1ZUYnL0YzUSdpdGFsaWNGJ0Y1LUYsNigtRk42JVEpSGFua2VsSDFGJy9GUkY7RjItRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGMkY5RjxGPkZARkJGREZGRkhGSy1JKG1mZW5jZWRHRiQ2JC1GLDYoLUYsNiYtRk42JVEnJiM5NTc7RidGZW5GMi1GNjYtUSIrRidGMkY5RjxGPkZARkJGREZGL0ZJUSwwLjIyMjIyMjJlbUYnL0ZMRmdvLUYvNiRRIjFGJ0YyRjItRjY2LVEiLEYnRjJGOS9GPUZTRj5GQEZCRkRGRkZIL0ZMUSwwLjMzMzMzMzNlbUYnLUYjNigtRiw2JkYuLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y7RjItRiw2JkZNRmZwRmlwRjIvJS5saW5ldGhpY2tuZXNzR0ZbcC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZhcS8lKWJldmVsbGVkR0Y7RmZwRmlwRjJGMkZmcEZpcEYyRmZwRmlwRjItRiw2Ji1GLDYoRlhGZm4tRmpuNiQtRiw2KEZgb0ZccEZicEZmcEZpcEYyRjJGZnBGaXBGMkZmcEZpcEYyRl1xRl9xRmJxRmRx">KipeIyIiIkYkSSJ6RzYiRiQtSSlIYW5rZWxIMUc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkdGJjYkLCZJI251R0YmRiRGJEYkKiZGI0YkRiUhIiJGJC1GKDYkRi5GL0Yw</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkmQ0ZyYWNHNiI2Iy0lJ1JlY29yZEc2Ky8lInhHSSJ6R0YkLyUiYUdGLi8lJmFscGhhR0YwLyUibkdGMi8lI2EwRyIiIS8lJWluaXRHNyRGLCwmKiZJI251R0YkIiIiRixGPCEiIkYsI0Y9IiIjLyUlcmVjYUc8JSwoKiYsJiokRjIiIiRGPUYyRjxGPC1GLjYjRjJGPEY8KiYsJiokRjJGP0Y9RjJGPEY8LUYuNiMsJkYyRjxGPEY8RjxGPComLCZGRkY8RkxGPUY8LUYuNiMsJkYyRjxGP0Y8RjxGPC8tRi42I0Y/LCZGOyNGPEY/I0ZHIiIlRjwvLUYuNiNGRywmI0Y8RmVuRjxGO0Y+LyUnZXhwcnNhRzckLChGO0ZZRmpuRjxGMkZqbiwoRjtGPkY+RjxGMkZqbi8lLWFzeW1wdF9hbHBoYUdGPA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">USgxNy4xLjQ2NiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output">&quot;Ad-hoc series computation.&quot;</Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkmbWZyYWNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2KC1JJW1yb3dHRiQ2Ki1JI21uR0YkNiRRIklGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGMi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOy8lKXN0cmV0Y2h5R0Y7LyUqc3ltbWV0cmljR0Y7LyUobGFyZ2VvcEdGOy8lLm1vdmFibGVsaW1pdHNHRjsvJSdhY2NlbnRHRjsvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZKLUkjbWlHRiQ2JVEiekYnLyUnaXRhbGljR1EldHJ1ZUYnL0YzUSdpdGFsaWNGJ0Y1LUYsNigtRk42JVEpSGFua2VsSDJGJy9GUkY7RjItRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGMkY5RjxGPkZARkJGREZGRkhGSy1JKG1mZW5jZWRHRiQ2JC1GLDYoLUYsNiYtRk42JVEnJiM5NTc7RidGZW5GMi1GNjYtUSIrRidGMkY5RjxGPkZARkJGREZGL0ZJUSwwLjIyMjIyMjJlbUYnL0ZMRmdvLUYvNiRRIjFGJ0YyRjItRjY2LVEiLEYnRjJGOS9GPUZTRj5GQEZCRkRGRkZIL0ZMUSwwLjMzMzMzMzNlbUYnLUYsNictRjY2LVEqJnVtaW51czA7RidGMkY5RjxGPkZARkJGREZGRmZvRmhvLUYjNigtRiw2JkYuLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y7RjItRiw2JkZNRltxRl5xRjIvJS5saW5ldGhpY2tuZXNzR0ZbcC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZmcS8lKWJldmVsbGVkR0Y7RltxRl5xRjJGW3FGXnFGMkYyRltxRl5xRjJGW3FGXnFGMi1GLDYmLUYsNihGWEZmbi1Gam42JC1GLDYoRmBvRlxwRmJwRltxRl5xRjJGMkZbcUZecUYyRltxRl5xRjJGYnFGZHFGZ3FGaXE=">KipeIyIiIkYkSSJ6RzYiRiQtSSlIYW5rZWxIMkc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkdGJjYkLCZJI251R0YmRiRGJEYkKiZeIyEiIkYkRiVGMUYkLUYoNiRGLkYvRjE=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkmQ0ZyYWNHNiI2Iy0lJ1JlY29yZEc2Ky8lInhHSSJ6R0YkLyUiYUdGLi8lJmFscGhhR0YwLyUibkdGMi8lI2EwRyIiIS8lJWluaXRHNyQsJEYsISIiLCYqJkkjbnVHRiQiIiJGLEY+RjpGLCNGOiIiIy8lJXJlY2FHPCUsKComLCYqJEYyIiIkRjpGMkY+Rj4tRi42I0YyRj5GPiomLCYqJEYyRkBGOkYyRj5GPi1GLjYjLCZGMkY+Rj5GPkY+Rj4qJiwmRkdGPkZNRjpGPi1GLjYjLCZGMkY+RkBGPkY+Rj4vLUYuNiNGQCwmRj0jRj5GQCNGSCIiJUY+Ly1GLjYjRkgsJiNGPkZmbkY+Rj1GPy8lJ2V4cHJzYUc3JCwoRj1GWkZbb0Y+RjJGW28sKEY9Rj9GP0Y+RjJGW28vJS1hc3ltcHRfYWxwaGFHRj4=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">USgxNy4yLjMyNiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2KC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGLy1GTDYkUSIyRidGLy8lLmxpbmV0aGlja25lc3NHRk4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGVi8lKWJldmVsbGVkR0Y0LUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGaW4tRkk2KC1GIzYmLUYjNigtRiM2KEZPRmVuLUYjNigtSSNtaUdGJDYlUShCZXNzZWxJRicvJSdpdGFsaWNHRjRGLy1GLDYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YvRjJGNUY3RjlGO0Y9Rj9GaG5Gam4tSShtZmVuY2VkR0YkNiQtRiM2KC1GIzYmLUZmbzYlUScmIzk1NztGJ0Zpb0YvLUYsNi1RIitGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZERktGLy1GLDYtUSIsRidGL0YyL0Y2USV0cnVlRidGN0Y5RjtGPUY/RmhuL0ZFUSwwLjMzMzMzMzNlbUYnLUZmbzYlUSJ6RicvRmpvRl9xL0YwUSdpdGFsaWNGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvRi9GaHFGW3JGL0ZlbkZlcEYvLUYsNi1RKCZtaW51cztGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUYjNiZGYnFGZW4tRiM2KEZlb0ZbcC1GX3A2JC1GIzYoRmVwRltxRmJxRmhxRltyRi9GL0ZocUZbckYvRi9GaHAtRiM2JkZPRmVuRmNvRi9GL0ZocUZbckYvLUYjNihGY29GZW4tRl9wNiRGY3BGL0ZocUZbckYvRlJGVEZXRllGaHFGW3JGL0ZocUZbckYv">LCQqKCwoKiYtSShCZXNzZWxJRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiQsJkkjbnVHRisiIiJGL0YvSSJ6R0YrRi9GLkYvIiIjKiZGMEYvLUYnNiRGLkYwRi8hIiJGJkYxRi9GJkY1Ri1GNSNGNUYx</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1GMTYkUSI0RidGNC8lLmxpbmV0aGlja25lc3NHRjMvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGPi8lKWJldmVsbGVkR1EmZmFsc2VGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y0LyUmZmVuY2VHRkMvJSpzZXBhcmF0b3JHRkMvJSlzdHJldGNoeUdGQy8lKnN5bW1ldHJpY0dGQy8lKGxhcmdlb3BHRkMvJS5tb3ZhYmxlbGltaXRzR0ZDLyUnYWNjZW50R0ZDLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGWC1GLjYoLUYjNiYtSSVtc3VwR0YkNiUtSSNtaUdGJDYlUSJ6RicvJSdpdGFsaWNHUSV0cnVlRicvRjVRJ2l0YWxpY0YnLUYxNiRRIjJGJ0Y0LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQ0Y0LUYjNigtSShtZmVuY2VkR0YkNiQtRiM2KC1GIzYkLUZqbjYlLUZdbzYlUScmIzk1NztGJy9GYW9GQ0Y0RmVvRmhvRjQtRkU2LVEiK0YnRjRGSEZKRkxGTkZQRlJGVC9GV1EsMC4yMjIyMjIyZW1GJy9GWkZjcS1GIzYmLUYxNiRRIjNGJ0Y0RkRGW3FGNEZfcUZlb0Y0RjRGRC1GY3A2JC1GIzYmRjBGX3EtRi42KC1GIzYoLUklbXN1YkdGJDYlLUZdbzYlUSJhRidGYG9GY28tRiM2JkYwRltwRl5wRjQvJS9zdWJzY3JpcHRzaGlmdEdGam9GREZpbkZbcEZecEY0LUYjNiYtRiM2JkYwRl9xLUYuNigtRiM2Ji1GXW82JVEkLi4uRidGYG9GY29GW3BGXnBGNC1GIzYmLUYjNiZGMEZfcS1GLjYoLUYjNigtRmNyNiVGZXItRiM2Ji1GXW82JVEibkYnRmBvRmNvRltwRl5wRjRGanJGREZpbkZbcEZecEY0LUYjNiYtRiM2JkYwRl9xRmRzRjRGW3BGXnBGNEY6RjxGP0ZBRjRGW3BGXnBGNEY6RjxGP0ZBRjRGW3BGXnBGNEY6RjxGP0ZBRjRGNEZbcEZecEY0RjpGPEY/RkFGW3BGXnBGNC1GRTYtUSIsRidGNEZIL0ZLRmJvRkxGTkZQRlJGVEZWL0ZaUSwwLjMzMzMzMzNlbUYnLUYjNihGX3QtRkU2LVEiPUYnRjRGSEZKRkxGTkZQRlJGVC9GV1EsMC4yNzc3Nzc4ZW1GJy9GWkZmdS1GLjYoRmhyLUYjNipGN0ZELUZjcDYkLUYjNihGW3FGX3FGY3RGX3FGMEY0RjRGRC1GY3A2JC1GIzYoRltxRl9xRmN0Rl9xRmVvRjRGNEZbcEZecEY0RjpGPEY/RkFGW3BGXnBGNEZbcEZecEY0">LUkmQ0ZyYWNHNiI2Iy0lJ1JlY29yZEc2Ky8lInhHSSJ6R0YkLyUiYUdGLi8lJmFscGhhR0YwLyUibkdGMi8lI2EwRyIiIS8lJWluaXRHNyMsJComRiwiIiMsKCokSSNudUdGJEY7IiIiRj4iIiRGO0Y/ISIiI0Y/IiIlLyUlcmVjYUc8JCwmKiYsKCokRjJGO0ZBKiZGMkY/Rj5GP0ZBRjJGQUY/LUYuNiNGMkY/Rj8qJiwoRkpGP0ZLRj9GMkZARj8tRi42IywmRjJGP0Y/Rj9GP0Y/Ly1GLjYjRj8sJComLCZGO0Y/Rj5GP0ZBLCZGQEY/Rj5GP0ZBRkIvJSdleHByc2FHNyMsJComLChGPkY/RjJGP0Y/Rj9GQSwoRj5GP0YyRj9GO0Y/RkFGQi8lLWFzeW1wdF9hbHBoYUdGOw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">USgxNy4yLjM1NiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictRi82JFEiMkYnRjIvJS5saW5ldGhpY2tuZXNzR0YxLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRjwvJSliZXZlbGxlZEdRJmZhbHNlRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGMi8lJmZlbmNlR0ZBLyUqc2VwYXJhdG9yR0ZBLyUpc3RyZXRjaHlHRkEvJSpzeW1tZXRyaWNHRkEvJShsYXJnZW9wR0ZBLyUubW92YWJsZWxpbWl0c0dGQS8lJ2FjY2VudEdGQS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlYtRiw2KC1GIzYoLUkobWZlbmNlZEdGJDYkLUYjNiotRiM2KEY1RkItRiM2KC1JI21pR0YkNiVRKEJlc3NlbEtGJy8lJ2l0YWxpY0dGQUYyLUZDNi1RMCZBcHBseUZ1bmN0aW9uO0YnRjJGRkZIRkpGTEZORlBGUkZURlctRmhuNiQtRiM2KC1GIzYmLUZhbzYlUScmIzk1NztGJ0Zkb0YyLUZDNi1RIitGJ0YyRkZGSEZKRkxGTkZQRlIvRlVRLDAuMjIyMjIyMmVtRicvRlhGZnBGLkYyLUZDNi1RIixGJ0YyRkYvRklRJXRydWVGJ0ZKRkxGTkZQRlJGVC9GWFEsMC4zMzMzMzMzZW1GJy1GLDYoRi4tRiM2Ji1GYW82JVEiekYnL0Zlb0ZccS9GM1EnaXRhbGljRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkFGMkY4RjpGPUY/RmlxRlxyRjJGMkZpcUZcckYyRkJGX3BGMi1GQzYtUSgmbWludXM7RidGMkZGRkhGSkZMRk5GUEZSRmVwRmdwLUYsNigtRiM2KEY1RkJGXm9GaXFGXHJGMkZhcUY4RjpGPUY/RmJwLUYsNigtRiM2KEY1RkItRiM2KEZgb0Zmby1GaG42JC1GIzYoRl9wRmhwRl9xRmlxRlxyRjJGMkZpcUZcckYyRmlxRlxyRjJGYXFGOEY6Rj1GP0ZicEZeb0YyRjJGQkZjcUZpcUZcckYyLUYjNiYtRiM2Jy1GQzYtUSomdW1pbnVzMDtGJ0YyRkZGSEZKRkxGTkZQRlJGZXBGZ3BGaXJGYnBGXm9GMkZpcUZcckYyRjhGOkY9Rj9GaXFGXHJGMg==">LCQqKCwqKiYtSShCZXNzZWxLRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiQsJkkjbnVHRisiIiJGL0YvKiRJInpHRishIiJGL0YuRi8iIiMqJkYmRi9GMUYyISIjKiZGMUYyLUYnNiRGLkYwRi9GM0YmRi9GL0YxRi8sJkY3RjJGJkYvRjIjRi9GMw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkmQ0ZyYWNHNiI2Iy0lJ1JlY29yZEc2Ky8lInhHSSJ6R0YkLyUiYUdGLi8lJmFscGhhR0YwLyUibkdGMi8lI2EwRyIiIS8lJWluaXRHNyIvJSVyZWNhRzwlLCgqJiwmRjIhIiIhIiQiIiJGQS1GLjYjRjJGQUZBLUYuNiMsJkYyRkFGQUZBRj8qJiwmRjJGQSIiI0ZBRkEtRi42I0ZIRkFGQS8tRi42I0Y1LCZJI251R0YkI0ZBRkkjIiIkIiIlRkEvLUYuNiNGQSwmI0ZBRlRGQUZQI0Y/RkkvJSdleHByc2FHNyQsKEZQRlFGUkZBRjJGWSwmRlBGWkYyRlkvJS1hc3ltcHRfYWxwaGFHRkE=</Equation></Text-field>
</Output>
</Group></Presentation-Block>
<Group labelreference="L3945" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group><Presentation-Block>
<Group view="presentation" hide-input="false" hide-output="true" inline-output="false" labelreference="L3944" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2I1EhRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Section>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2">Chapter 18</Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L3939" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">chapter := 18;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoY2hhcHRlckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSNtbkdGJDYkUSMxOEYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">IiM9</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L3941" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">labels(chapter);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyckIiQ7IyEiIyQiJDwjRiUkIiRBI0YlJCIjTSEiIiQiJD8lRiU=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L3942" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">N:=40;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiTkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSNtbkdGJDYkUSM0MEYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">IiNT</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L3943" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">alpha := 2;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEnJiM5NDU7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIzo9RidGMi8lJmZlbmNlR0YxLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRjEvJSpzeW1tZXRyaWNHRjEvJShsYXJnZW9wR0YxLyUubW92YWJsZWxpbWl0c0dGMS8lJ2FjY2VudEdGMS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkktSSNtbkdGJDYkUSIyRidGMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGMUYy">IiIj</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L3940" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for formula in labels(chapter) do

  print( sprintf(&quot;%a.%a&quot;,chapter,formula) );

    f := Cuyt_Cfrac[chapter][formula];
  print(f);
    S := MultiSeries:-series( f, z, N );
    print(expr_to_cfrac( 	S, y, z ));

od:</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">USgxOC4yLjE2NiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictRi82JFEiMkYnRjIvJS5saW5ldGhpY2tuZXNzR0YxLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRjwvJSliZXZlbGxlZEdRJmZhbHNlRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGMi8lJmZlbmNlR0ZBLyUqc2VwYXJhdG9yR0ZBLyUpc3RyZXRjaHlHRkEvJSpzeW1tZXRyaWNHRkEvJShsYXJnZW9wR0ZBLyUubW92YWJsZWxpbWl0c0dGQS8lJ2FjY2VudEdGQS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlYtRiw2KC1GIzYsLUYjNigtSSNtaUdGJDYlUSVlcmZjRicvJSdpdGFsaWNHRkFGMi1GQzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YyRkZGSEZKRkxGTkZQRlJGVEZXLUkobWZlbmNlZEdGJDYkLUYjNiYtRiM2KEYrRkItRiw2KC1GIzYmLUkmbXNxcnRHRiQ2I0Y1LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZBRjItRiM2Ji1Gam42JVEiekYnL0Zeb1EldHJ1ZUYnL0YzUSdpdGFsaWNGJ0ZgcEZjcEYyRjhGOkY9Rj9GYHBGY3BGMkZgcEZjcEYyRjJGYHBGY3BGMkZCRmdwRkJGXXBGQi1GXnA2Iy1Gam42JVEnJiM5NjA7RidGXW9GMkZgcEZjcEYyLUYjNiYtSSVtc3VwR0YkNiUtRkM2LVEvJkV4cG9uZW50aWFsRTtGJ0YyRkZGSEZKRkxGTkZQRlJGVC9GWFEsMC4xMTExMTExZW1GJy1GIzYnLUZDNi1RKiZ1bWludXMwO0YnRjJGRkZIRkpGTEZORlBGUi9GVVEsMC4yMjIyMjIyZW1GJy9GWEZjci1GLDYoLUYjNiZGLkZgcEZjcEYyLUYjNihGNUZCLUZmcTYlRmdwRjUvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmBwRmNwRjJGOEY6Rj1GP0ZgcEZjcEYyRl1zRmBwRmNwRjJGOEY6Rj1GP0ZgcEZjcEYy">LCQqLC1JJWVyZmNHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiI2IywkKiZJInpHRikhIiIiIiMjIiIiRi9GMEYxRi1GMS1JJGV4cEdGJjYjLCQqJEYtISIjI0YuRi9GLkYvRjBJI1BpR0YnRjBGMA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkmbWZyYWNHRiQ2KC1GIzYmLUklbXN1cEdGJDYlLUkjbWlHRiQ2JVEiekYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjJGJy9GO1Enbm9ybWFsRicvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0ZBLUYjNiYtRiM2Ji1GPjYkUSIxRidGQS1JI21vR0YkNi1RIitGJ0ZBLyUmZmVuY2VHRksvJSpzZXBhcmF0b3JHRksvJSlzdHJldGNoeUdGSy8lKnN5bW1ldHJpY0dGSy8lKGxhcmdlb3BHRksvJS5tb3ZhYmxlbGltaXRzR0ZLLyUnYWNjZW50R0ZLLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGYW8tRiw2KC1GIzYoLUklbXN1YkdGJDYlLUY0NiVRImFGJ0Y3RjotRiM2JkZQRkZGSUZBLyUvc3Vic2NyaXB0c2hpZnRHRkUtRlQ2LVExJkludmlzaWJsZVRpbWVzO0YnRkFGV0ZZRmVuRmduRmluRltvRl1vL0Zgb1EmMC4wZW1GJy9GY29GZnBGMEZGRklGQS1GIzYmLUYjNiZGUEZTLUYsNigtRiM2Ji1GNDYlUSQuLi5GJ0Y3RjpGRkZJRkEtRiM2Ji1GIzYmRlBGUy1GLDYoLUYjNigtRmlvNiVGW3AtRiM2Ji1GNDYlUSJuRidGN0Y6RkZGSUZBRmBwRmJwRjBGRkZJRkEtRiM2Ji1GIzYmRlBGU0ZgcUZBRkZGSUZBLyUubGluZXRoaWNrbmVzc0dGUi8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zqci8lKWJldmVsbGVkR0ZLRkFGRkZJRkFGZnJGaHJGW3NGXXNGQUZGRklGQUZmckZockZbc0Zdc0ZBRkZGSUZBRmZyRmhyRltzRl1zLUZUNi1RIixGJ0ZBRlcvRlpGOUZlbkZnbkZpbkZbb0Zdb0ZlcC9GY29RLDAuMzMzMzMzM2VtRictRiM2KEZbci1GVDYtUSI9RidGQUZXRllGZW5GZ25GaW5GW29GXW8vRmBvUSwwLjI3Nzc3NzhlbUYnL0Zjb0ZbdEZfckZGRklGQUZGRklGQQ==">LUkmQ0ZyYWNHNiI2Iy0lJ1JlY29yZEc2Ky8lInhHSSJ6R0YkLyUiYUdGLi8lJmFscGhhR0YwLyUibkdGMi8lI2EwRyIiIS8lJWluaXRHNyMqJEYsIiIjLyUlcmVjYUc8JCwmKiYsJiokRjJGOiEiIkYyRkIiIiItRi42I0YyRkNGQyomRjJGOi1GLjYjLCZGMkZDRkNGQ0ZDRkMvLUYuNiNGQ0ZDLyUnZXhwcnNhRzcjRjIvJS1hc3ltcHRfYWxwaGFHRjo=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">USgxOC4yLjE3NiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSZtZnJhY0dGJDYoLUYjNiYtRiM2KC1GIzYoLUklbXN1cEdGJDYlLUYsNi1RLyZFeHBvbmVudGlhbEU7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFUSwwLjExMTExMTFlbUYnLUYjNidGKy1GIzYoLUZHNigtSSNtbkdGJDYkUSIxRidGLy1Gam42JFEiMkYnRi8vJS5saW5ldGhpY2tuZXNzR0Zcby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zkby8lKWJldmVsbGVkR0Y0LUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj9GVS9GRUZWLUYjNiQtRlA2JS1JI21pR0YkNiVRInpGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRidGXW8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjRGL0ZdcUZgcUYvRmpwRmlvRmFwRmlvLUkmbXNxcnRHRiQ2I0Zdb0YvLUYsNi1RIitGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUYjNiYtRiM2KC1GYnA2JVElZXJmY0YnL0ZmcEY0Ri8tRiw2LVEwJkFwcGx5RnVuY3Rpb247RidGL0YyRjVGN0Y5RjtGPUY/RlVGXHAtSShtZmVuY2VkR0YkNiQtRiM2Ji1GIzYoRmduRmlvLUYjNiZGYXBGaW9GYnFGL0ZdcUZgcUYvRl1xRmBxRi9GL0ZdcUZgcUYvRmlvLUZjcTYjLUZicDYlUScmIzk2MDtGJ0ZfckYvRi8tRiw2LVEoJm1pbnVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtRiM2JEZcc0YvRi9GXXFGYHFGLy1GIzYoRlxzRmlvLUZkcjYkLUYjNiZGanFGYXNGaW5GL0YvRl1xRmBxRi9GYG9GYm9GZW9GZ29GXXFGYHFGLw==">LCQqKCwoKigtSSRleHBHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiI2IywkKiRJInpHRisiIiMjISIiRjAiIiJGL0YzRjAjRjNGMEYzKiYtSSVlcmZjR0YoNiMsJComRi9GM0YwRjRGNEYzSSNQaUdGKUY0RjMqJEY7RjRGMkYzRjtGMSwmRjZGM0YyRjNGMkYy</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkmQ0ZyYWNHNiI2Iy0lJ1JlY29yZEc2Ky8lInhHSSJ6R0YkLyUiYUdGLi8lJmFscGhhR0YwLyUibkdGMi8lI2EwRyIiIS8lJWluaXRHNyIvJSVyZWNhRzwkLCYqJiwoKiRGMiIiI0ZARjIiIiZGQCIiIkZCLUYuNiNGMkZCRkIqJiwoRj9GQEYyIiIoRkFGQkZCLUYuNiMsJkYyRkJGQkZCRkJGQi8tRi42I0Y1IyEiIiIiJC8lJ2V4cHJzYUc3JCwkKigsJkYyRkBGQkZCRk8sJkYyRkBGUEZCRk9GSkZCRk9GVS8lLWFzeW1wdF9hbHBoYUdGQA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">USgxOC4yLjIyNiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2KC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGLy1GTDYkUSIyRidGLy8lLmxpbmV0aGlja25lc3NHRk4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGVi8lKWJldmVsbGVkR0Y0LUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGaW4tRkk2KC1GIzYoLUkobWZlbmNlZEdGJDYkLUYjNigtRiM2Ki1JJm1zcXJ0R0YkNiNGT0Zlbi1GZ282Iy1JI21pR0YkNiVRJyYjOTYwO0YnLyUnaXRhbGljR0Y0Ri9GZW4tSSVtc3VwR0YkNiUtRiw2LVEvJkV4cG9uZW50aWFsRTtGJ0YvRjJGNUY3RjlGO0Y9Rj9GaG4vRkVRLDAuMTExMTExMWVtRictRiM2KEZIRmVuLUYjNiQtRmJwNiUtRlxwNiVRInpGJy9GYHBRJXRydWVGJy9GMFEnaXRhbGljRidGTy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvRmZxRmVuLUYjNigtRlxwNiVRJWVyZmNGJ0ZfcEYvLUYsNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GMkY1RjdGOUY7Rj1GP0ZobkZqbi1GYG82JC1GIzYmLUYjNihGSEZlbi1GIzYmRl9xRmVuRmZvRi9GaXFGXHJGL0ZpcUZcckYvRi9GaXFGXHJGL0YvLUYsNi1RKCZtaW51cztGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUYjNihGZm9GZW5GaW9GZW5GYXBGLy1GLDYtUSIrRidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYmRk9GZW5GX3FGL0YvRi9GZW5GZm9GaXFGXHJGLy1GIzYqRmlvRmVuRmFwRmVuLUZgbzYkLUYjNiZGXnJGXnNGS0YvRi9GaXFGXHJGL0ZSRlRGV0ZZRmlxRlxyRi9GaXFGXHJGLw==">LCQqLCwoKioiIiMjIiIiRiZJI1BpRyUqcHJvdGVjdGVkR0YnLUkkZXhwRzYkRipJKF9zeXNsaWJHNiI2IywkKiRJInpHRi9GJkYnRigtSSVlcmZjR0YtNiMsJComRjNGKEYmRidGJ0YoRigqKEYmRidGKUYnRitGKCEiIkYzRiZGKEYmRidGKSNGOkYmRitGOiwmRjRGKEY6RihGOkY7</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkmQ0ZyYWNHNiI2Iy0lJ1JlY29yZEc2Ky8lInhHSSJ6R0YkLyUiYUdGLi8lJmFscGhhR0YwLyUibkdGMi8lI2EwRyIiIS8lJWluaXRHNyIvJSVyZWNhRzwkLCYqJiwoKiRGMiIiI0ZARjIiIiZGQCIiIkZCLUYuNiNGMkZCRkIqJiwoRj9GQEYyIiIoRkFGQkZCLUYuNiMsJkYyRkJGQkZCRkJGQi8tRi42I0Y1IyEiIiIiJC8lJ2V4cHJzYUc3JCwkKigsJkYyRkBGQkZCRk8sJkYyRkBGUEZCRk9GSkZCRk9GVS8lLWFzeW1wdF9hbHBoYUdGQA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">UScxOC4zLjQ2Ig==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2KC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGLy1GTDYkUSI0RidGLy8lLmxpbmV0aGlja25lc3NHRk4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGVi8lKWJldmVsbGVkR0Y0LUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGaW4tRkk2KC1GIzYmLUYjNjItRkk2KC1GIzYoLUkmbXNxcnRHRiQ2Iy1JI21pR0YkNiVRJyYjOTYwO0YnLyUnaXRhbGljR0Y0Ri9GZW4tRiM2KC1GaW82JVEkZXJmRidGXHBGLy1GLDYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YvRjJGNUY3RjlGO0Y9Rj9GaG5Gam4tSShtZmVuY2VkR0YkNiQtRiM2Ji1GIzYoLUZJNihGSy1GTDYkUSIyRidGL0ZSRlRGV0ZZRmVuLUZJNigtRiM2Ji1GZm82I0ZfcS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvLUYjNiYtRmlvNiVRInpGJy9GXXBRJXRydWVGJy9GMFEnaXRhbGljRidGaHFGW3JGL0ZSRlRGV0ZZRmhxRltyRi9GaHFGW3JGL0YvRmhxRltyRi9GaHFGW3JGLy1GIzYmLUklbXN1cEdGJDYlRl9yRk8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmhxRltyRi9GUkZURldGWS1GLDYtUSIrRidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GSTYoLUYjNigtRmlyNiUtRiw2LVEvJkV4cG9uZW50aWFsRTtGJ0YvRjJGNUY3RjlGO0Y9Rj9GaG4vRkVRLDAuMTExMTExMWVtRictRiM2J0YrLUZJNigtRiM2JkZLRmhxRltyRi8tRiM2KEZfcUZlbi1GaXI2JUZfckZfcUZbc0ZocUZbckYvRlJGVEZXRllGaHFGW3JGL0Zbc0ZlbkZmcUZocUZbckYvLUYjNiYtRmlyNiVGX3ItRkw2JFEiM0YnRi9GW3NGaHFGW3JGL0ZSRlRGV0ZZLUYsNi1RKCZtaW51cztGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUZJNigtRiM2JkZlb0ZocUZbckYvRmZyRlJGVEZXRllGXnMtRkk2KC1GIzYqLUZMNiRRIjZGJ0YvRmVuRmVvRmVuRl5wRmhxRltyRi8tRiM2JkZkdEZocUZbckYvRlJGVEZXRllGXnMtRkk2KC1GIzYqLUZMNiRRIjVGJ0YvRmVuRmVzRmVuRmZxRmhxRltyRi9GXXJGUkZURldGWUZddS1GSTYoLUYjNihGaHVGZW5GZW9GaHFGW3JGL0ZbdkZSRlRGV0ZZRl5zLUYjNihGanRGZW5GZW9GZW5GXnBGL0ZddS1GIzYmRmp0RmVuRmVvRi9GL0ZocUZbckYvLUYjNiYtRiM2Li1GSTYoRmNvRmZ0RlJGVEZXRllGXnMtRkk2KEZjc0ZbdkZSRlRGV0ZZRl11LUZJNihGYnVGZnRGUkZURldGWUZecy1GSTYoLUYjNipGanRGZW5GXnBGZW5GZW9GaHFGW3JGL0ZdckZSRlRGV0ZZRl5zLUYjNihGX3FGZW5GZXNGZW5GZnFGL0ZddS1GSTYoLUYjNihGanRGZW5GZW9GaHFGW3JGL0ZdckZSRlRGV0ZZRi9GaHFGW3JGL0ZSRlRGV0ZZRmhxRltyRi9GaHFGW3JGLw==">LCQqJiwyKihJI1BpRyUqcHJvdGVjdGVkRyMiIiIiIiMtSSRlcmZHNiRGJ0koX3N5c2xpYkc2IjYjLCQqJkkiekdGLyEiIkYqRihGKEYpRjMhIiVGKSooLUkkZXhwR0YtNiMsJCokRjMhIiMjRjRGKkYpRipGKEYzISIkRikqJkYzRjVGJkYoRjQqKEYmRihGK0YpRjNGPCIiJyooRjdGKUYzRjRGKkYoIiImKiZGM0Y8RiZGKCEiJyomRiZGKEYrRikiIiQqJEYmRihGPkYpLC4qKEYmRihGK0YpRjNGPkYpKihGN0YpRipGKEYzRjxGKSomRjNGPkYmRihGNCooRitGKUYmRihGM0Y0RkcqJkY3RilGKkYoRioqJkYmRihGM0Y0Rj5GNCNGNCIiJQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkmbWZyYWNHRiQ2KC1GIzYmLUkjbWlHRiQ2JVEiekYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRicvRjhRJ25vcm1hbEYnLUYjNiYtRiM2Ji1JI21uR0YkNiRRIjFGJ0ZALUkjbW9HRiQ2LVEiK0YnRkAvJSZmZW5jZUdGPy8lKnNlcGFyYXRvckdGPy8lKXN0cmV0Y2h5R0Y/LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Zobi1GLDYoLUYjNigtSSVtc3ViR0YkNiUtRjE2JVEiYUYnRjRGNy1GIzYmRkZGOkY9RkAvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GSzYtUTEmSW52aXNpYmxlVGltZXM7RidGQEZORlBGUkZURlZGWEZaL0ZnblEmMC4wZW1GJy9Gam5GXnAtSSVtc3VwR0YkNiVGMC1GRzYkUSIyRidGQC8lMXN1cGVyc2NyaXB0c2hpZnRHRmlvRjpGPUZALUYjNiYtRiM2JkZGRkotRiw2KC1GIzYmLUYxNiVRJC4uLkYnRjRGN0Y6Rj1GQC1GIzYmLUYjNiZGRkZKLUYsNigtRiM2KC1GYG82JUZiby1GIzYmLUYxNiVRIm5GJ0Y0RjdGOkY9RkBGZ29Gam9GYHBGOkY9RkAtRiM2Ji1GIzYmRkZGSkZgcUZARjpGPUZALyUubGluZXRoaWNrbmVzc0dGSS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zqci8lKWJldmVsbGVkR0Y/RkBGOkY9RkBGZnJGaHJGW3NGXXNGQEY6Rj1GQEZmckZockZbc0Zdc0ZARjpGPUZARmZyRmhyRltzRl1zLUZLNi1RIixGJ0ZARk4vRlFGNkZSRlRGVkZYRlpGXXAvRmpuUSwwLjMzMzMzMzNlbUYnLUYjNihGW3ItRks2LVEiPUYnRkBGTkZQRlJGVEZWRlhGWi9GZ25RLDAuMjc3Nzc3OGVtRicvRmpuRlt0LUYjNiZGX3JGSi1GRzYkUSI0RidGQEZARjpGPUZARjpGPUZA">LUkmQ0ZyYWNHNiI2Iy0lJ1JlY29yZEc2Ky8lInhHSSJ6R0YkLyUiYUdGLi8lJmFscGhhR0YwLyUibkdGMi8lI2EwRyIiIS8lJWluaXRHNyNGLC8lJXJlY2FHPCQsJiomLCYqJEYyIiIjISIiRjIhIiYiIiItRi42I0YyRkNGQyomLCZGP0ZDRjIiIiVGQy1GLjYjLCZGMkZDRkNGQ0ZDRkMvLUYuNiNGQyIiJi8lJ2V4cHJzYUc3IywmRjJGQ0ZIRkMvJS1hc3ltcHRfYWxwaGFHRkA=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">USgxOC40LjIwNiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkmbWZyYWNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2KC1JJW1yb3dHRiQ2KC1JKG1mZW5jZWRHRiQ2JC1GLDYmLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZtaW51cztGJ0Y3LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRk8tRiw2Ji1JJW1zdXBHRiQ2JS1GOzYtUS8mRXhwb25lbnRpYWxFO0YnRjdGPkZBRkNGRUZHRklGSy9GTlEmMC4wZW1GJy9GUVEsMC4xMTExMTExZW1GJy1GLDYnLUY7Ni1RKiZ1bWludXMwO0YnRjdGPkZBRkNGRUZHRklGS0ZNRlAtRiM2KC1GLDYmLUkjbWlHRiQ2JVEiekYnLyUnaXRhbGljR1EldHJ1ZUYnL0Y4USdpdGFsaWNGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQEY3LUYsNiYtRmJvNiVRJyYjOTUyO0YnL0Zmb0ZARjdGam9GXXBGNy8lLmxpbmV0aGlja25lc3NHRjYvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaXAvJSliZXZlbGxlZEdGQEZqb0ZdcEY3LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy1GOzYtUTEmSW52aXNpYmxlVGltZXM7RidGN0Y+RkFGQ0ZFRkdGSUZLRlovRlFGZW4tRi82JC1GLDYmRjMtRjs2LVEiK0YnRjdGPkZBRkNGRUZHRklGS0ZNRlBGXW9GN0Y3RjdGN0Y3RmFxRmFwRmpvRl1wRjctRiw2KEZhb0ZhcUZURmpvRl1wRjdGZXBGZ3BGanBGXHE=">KiosJiIiIkYkKiYtSSRleHBHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiI2IywkKiZJInpHRitGJEkmdGhldGFHRishIiJGMUYkLCZGJEYkRi5GJEYkRjFGJEYvRjFGMEYkRiZGMQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1GMTYkUSIyRidGNC8lLmxpbmV0aGlja25lc3NHRjMvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGPi8lKWJldmVsbGVkR1EmZmFsc2VGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y0LyUmZmVuY2VHRkMvJSpzZXBhcmF0b3JHRkMvJSlzdHJldGNoeUdGQy8lKnN5bW1ldHJpY0dGQy8lKGxhcmdlb3BHRkMvJS5tb3ZhYmxlbGltaXRzR0ZDLyUnYWNjZW50R0ZDLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGWC1GLjYoLUYjNiYtSSNtaUdGJDYlUSJ6RicvJSdpdGFsaWNHUSV0cnVlRicvRjVRJ2l0YWxpY0YnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZDRjQtRiM2KC1Gam42JVEnJiM5NTI7RicvRl5vRkNGNEZELUkobWZlbmNlZEdGJDYkLUYjNiZGMC1GRTYtUSIrRidGNEZIRkpGTEZORlBGUkZUL0ZXUSwwLjIyMjIyMjJlbUYnL0ZaRmZwLUYuNigtRiM2KC1JJW1zdWJHRiQ2JS1Gam42JVEiYUYnRl1vRmBvLUYjNiZGMEZib0Zlb0Y0LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGREZpbkZib0Zlb0Y0LUYjNiYtRiM2JkYwRmJwLUYuNigtRiM2Ji1Gam42JVEkLi4uRidGXW9GYG9GYm9GZW9GNC1GIzYmLUYjNiZGMEZicC1GLjYoLUYjNigtRl1xNiVGX3EtRiM2Ji1Gam42JVEibkYnRl1vRmBvRmJvRmVvRjRGZHFGREZpbkZib0Zlb0Y0LUYjNiYtRiM2JkYwRmJwRl9yRjRGYm9GZW9GNEY6RjxGP0ZBRjRGYm9GZW9GNEY6RjxGP0ZBRjRGYm9GZW9GNEY6RjxGP0ZBRjRGNEZib0Zlb0Y0RjpGPEY/RkFGYm9GZW9GNC1GRTYtUSIsRidGNEZIL0ZLRl9vRkxGTkZQRlJGVEZWL0ZaUSwwLjMzMzMzMzNlbUYnLUYjNihGanItRkU2LVEiPUYnRjRGSEZKRkxGTkZQRlJGVC9GV1EsMC4yNzc3Nzc4ZW1GJy9GWkZhdC1GIzYnLUZFNi1RInxmckYnRjQvRklGX29GSi9GTUZfb0ZORlBGUkZUL0ZXUSwwLjE2NjY2NjdlbUYnL0ZaRlt1LUknbXRhYmxlR0YkNjYtSSRtdHJHRiQ2Jy1JJG10ZEdGJDYoLUYjNihGLUZELUYuNihGXHMtRiM2KkZpb0ZELUZecDYkLUYjNiZGXnNGYnBGN0Y0RjRGRC1GXnA2JC1GIzYmRl5zRmJwRjBGNEY0RmJvRmVvRjRGOkY8Rj9GQUZib0Zlb0Y0LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zmdi8lK2dyb3VwYWxpZ25HRmZ2LyUocm93c3BhbkdGMy8lK2NvbHVtbnNwYW5HRjMtRmR1NigtRiM2KEZecy1GRTYtUSM6OkYnRjRGSEZKRkxGTkZQRlJGVEZWRlktRmpuNiVRJWV2ZW5GJ0Zdb0Zgb0Zib0Zlb0Y0RmR2Rmd2Rml2Rlt3Rl13RmR2Rmd2Rml2LUZhdTYnLUZkdTYoLUYjNictRkU2LVEqJnVtaW51czA7RidGNEZIRkpGTEZORlBGUkZURmVwRmdwLUYjNihGLUZELUYuNigtRiM2Ji1GIzYmRl5zRmJwLUYxNiRRIjNGJ0Y0RjRGYm9GZW9GNEZqdUY6RjxGP0ZBRmJvRmVvRjRGYm9GZW9GNEZkdkZndkZpdkZbd0Zddy1GZHU2KC1GIzYoRl5zRmN3LUZqbjYlUSRvZGRGJ0Zdb0Zgb0Zib0Zlb0Y0RmR2Rmd2Rml2Rlt3Rl13RmR2Rmd2Rml2LyUmYWxpZ25HUSVheGlzRicvRmV2USliYXNlbGluZUYnL0ZodkY+L0ZqdlEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRl9vLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGYHovJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSQyZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRltbbC8lJmZyYW1lR0ZbW2wvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZDLyUtZXF1YWxjb2x1bW5zR0ZDLyUtZGlzcGxheXN0eWxlR0ZDLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHUSYwLjhlbUYnRmJvRmVvRjRGYm9GZW9GNEZib0Zlb0Y0">LUkmQ0ZyYWNHNiI2Iy0lJ1JlY29yZEc2Ky8lInhHSSJ6R0YkLyUiYUdGLi8lJmFscGhhR0YwLyUibkdGMi8lI2EwRyIiIS8lJWluaXRHNyMsJComRiwiIiJJJnRoZXRhR0YkISIiI0Y7IiIjLyUlcmVjYUc8JSwoKiYsJiokRjJGP0Y9RjJGPUY7LUYuNiNGMkY7RjsqJkYyRjstRi42IywmRjJGO0Y7RjtGO0Y7KiYsJkZGRjtGMiIiJUY7LUYuNiMsJkYyRjtGP0Y7RjtGOy8tRi42I0Y7LCQqJEY8Rj0jRj0iIiQvLUYuNiNGPywkRlcjRjsiIzcvJSdleHByc2FHNyQsJCoqRjJGO0Y8Rj1GUkY9RkxGPUY+LCQqKiwmRjJGO0ZZRjtGO0Y8Rj1GUkY9RkxGPSNGPUY/LyUtYXN5bXB0X2FscGhhR0Y7</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="presentation" hide-input="false" hide-output="true" inline-output="false" labelreference="L3938" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2I1EhRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Section>
</Section>
<Group labelreference="L4122" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Next line gives the overall CPU time used for the discovery and proof of all the considered formulas.
Formulas from other sources are listed below.</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L4120" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">time()-starttime;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">JCIndyhHJSEiJA==</Equation></Text-field>
</Output>
</Group>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 1" layout="Heading 1">Further formulas.</Text-field></Title><Presentation-Block>
<Group view="presentation" hide-input="false" hide-output="true" inline-output="false" labelreference="L4111" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">These are some more examples from other sources.</Text-field>
</Input>
</Group></Presentation-Block>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2">logarithmic derivative of Airy function, at infinity</Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L4046" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">An indication that this function is of interest appears in an article by the Chudnovsky's in 1991.</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L4030" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">We perform a slight linear fractional transformation to remove the first terms, and then discover and prove the formula.</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L4034" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">f:=AiryAi(x);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiZkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2KC1GLDYlUSdBaXJ5QWlGJy9GMEY9RjktRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlktSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSJ4RidGL0YyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOUZdb0Zgb0Y5Rl1vRmBvRjk=">LUknQWlyeUFpRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiNJInhHRic=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L4038" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">S:=MultiSeries:-asympt(f,x,100):</Text-field>
</Input>
</Group>
<Group labelreference="L4040" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">dS:=diff(S,x):</Text-field>
</Input>
</Group>
<Group labelreference="L4051" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">dlog:=asympt(dS/S,x,100):</Text-field>
</Input>
</Group>
<Group labelreference="L4055" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">St0 := subs(x=1/t^2,dlog):</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L4056" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">series( t*St0 ,t,90):</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L4057" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">St := eval(%,csgn=1):</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L4050" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Formula</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L4049" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">numtheory[cfrac](St,t,10,simregular):</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L4035" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">numtheory[cfrac](%,t,simregular,quotients);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">Ny4hIiI3JCwkKiRJInRHNiIiIiQjRiMiIiUiIiI3JCwkRiYjIiImIiIpRiw3JCwkRiYjIiIoRjFGLDckLCRGJiMiIzZGMUYsNyQsJEYmIyIjOEYxRiw3JCwkRiYjIiM8RjFGLDckLCRGJiMiIz5GMUYsNyQsJEYmIyIjQkYxRiw3JCwkRiYjIiNERjFGLDckLCRGJiMiI0hGMUYsSSQuLi5HNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHRig=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L4036" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Ad hoc transformation to remove the first terms.</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L4031" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">S:=eval( series(1+t^3/4/(1+St),t,90), t=z^(1/3)):</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L4121" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">The additional argument to expr_to_cfrac prevents from too long series to be used in the guessing phase and prevents from memory overuse.</Text-field>
</Input>
</Group>
<Group labelreference="L4052" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">gfun:-ContFrac:-expr_to_cfrac(subs(t=z,S),y,z,10);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkmQ0ZyYWNHNiI2Iy0lJ1JlY29yZEc2Ky8lInhHSSJ6R0YkLyUiYUdGLi8lJmFscGhhR0YwLyUibkdGMi8lI2EwRyIiIS8lJWluaXRHNyMsJEYsIyEiJiIiKS8lJXJlY2FHPCUsKComLCYqJEYyIiIjISIiRjIhIiQiIiItRi42I0YyRkdGRyomRjJGRy1GLjYjLCZGMkZHRkdGR0ZHRkUqJiwmRkNGR0YyRkRGRy1GLjYjLCZGMkZHRkRGR0ZHRkcvLUYuNiNGRyMiIihGPC8tRi42I0ZEIyIjNkY8LyUnZXhwcnNhRzckLCYjIiImRjxGR0YyIyIiJEY8LCYjRkdGREZHRjJGXW8vJS1hc3ltcHRfYWxwaGFHRkc=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="presentation" hide-input="false" hide-output="true" inline-output="false" labelreference="L4053" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2I1EhRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Section>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2">dlmf 4.25.5 </Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L4042" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">f:= exp(2*A*arctan(1/z));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiZkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSVtc3VwR0YkNiUtRjY2LVEvJkV4cG9uZW50aWFsRTtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMTExMTExMWVtRictRiM2KC1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGVS9GTkZWLUYsNiVRIkFGJ0YvRjJGaW4tRiM2KC1GLDYlUSdhcmN0YW5GJy9GMEY9RjktRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIRlVGXG8tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJm1mcmFjR0YkNigtRmZuNiRRIjFGJ0Y5LUYjNiYtRiw2JVEiekYnRi9GMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5LyUubGluZXRoaWNrbmVzc0dGY3AvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYnEvJSliZXZlbGxlZEdGPUZpcEZccUY5RjlGaXBGXHFGOUY5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZpcEZccUY5">LUkkZXhwRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiMsJComSSJBR0YnIiIiLUknYXJjdGFuR0YkNiMqJEkiekdGJyEiIkYsIiIj</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L4081" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">A:=2/3;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiMkYnRjktRlM2JFEiM0YnRjkvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmhuLyUpYmV2ZWxsZWRHRj0vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">IyIiIyIiJA==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L4039" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">g:='g';</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkxGKy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">SSJnRzYi</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L4045" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">g:=subs(z=1/z, solve(f=1+2*A/(z-A+g(z)),g(z)));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Jy1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GVS1GIzYoLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjFGJ0Y5LUZnbjYkUSIzRidGOS8lLmxpbmV0aGlja25lc3NHRmluLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmFvLyUpYmV2ZWxsZWRHRj0tRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZqby1GWjYoLUYjNiYtRiM2Ki1GWjYoLUYjNihGam5GZm8tSSVtc3VwR0YkNiUtRjY2LVEvJkV4cG9uZW50aWFsRTtGJ0Y5RjtGPkZARkJGREZGRkhGaW8vRk5RLDAuMTExMTExMWVtRictRiM2KC1GWjYoLUZnbjYkUSI0RidGOUZqbkZdb0Zfb0Zib0Zkb0Zmby1GIzYkLUYjNigtRiw2JVEnYXJjdGFuRicvRjBGPUY5LUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZpb0ZbcC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRInpGJ0YvRjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5RmhyRltzRjlGOUZockZbc0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZockZbc0Y5RmNyRl1vRl9vRmJvRmRvLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGVEZWLUYjNiYtRmduNiRRIjJGJ0Y5RmZvRmZwRjlGYHMtRlo2KC1GIzYmRmpuRmhyRltzRjlGY3JGXW9GX29GYm9GZG9GYHNGZXNGOUZockZbc0Y5LUYjNiYtRiM2JkZmcEZgc0ZmbkY5RmhyRltzRjlGXW9GX29GYm9GZG9GaHJGW3NGOUZockZbc0Y5RmhyRltzRjk=">LCQqJiwqKiYtSSRleHBHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiI2IywkLUknYXJjdGFuR0YoNiNJInpHRisjIiIlIiIkIiIiRjEhIiJGNEYmISIjKiRGMUY2ISIkRjdGNUY1LCZGJkY1RjZGNUY2I0Y2RjQ=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L4072" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">G := map(normal,series(g,z,40)):</Text-field>
</Input>
</Group>
<Group labelreference="L4044" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">gfun:-ContFrac:-expr_to_cfrac(G,y,z,20);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEjMTNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictRjE2JFEjMjdGJ0Y0LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Y/LyUpYmV2ZWxsZWRHUSZmYWxzZUYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjQvJSZmZW5jZUdGRC8lKnNlcGFyYXRvckdGRC8lKXN0cmV0Y2h5R0ZELyUqc3ltbWV0cmljR0ZELyUobGFyZ2VvcEdGRC8lLm1vdmFibGVsaW1pdHNHRkQvJSdhY2NlbnRHRkQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZZLUYuNigtRiM2Ji1JI21pR0YkNiVRInpGJy8lJ2l0YWxpY0dRJXRydWVGJy9GNVEnaXRhbGljRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkRGNC1GIzYmLUYjNiYtRjE2JEY8RjQtRkY2LVEiK0YnRjRGSUZLRk1GT0ZRRlNGVS9GWFEsMC4yMjIyMjIyZW1GJy9GZW5GYnAtRi42KC1GIzYoLUklbXN1YkdGJDYlLUZbbzYlUSJhRidGXm9GYW8tRiM2JkZccEZjb0Zmb0Y0LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGRS1JJW1zdXBHRiQ2JUZqbi1GMTYkUSIyRidGNC8lMXN1cGVyc2NyaXB0c2hpZnRHRmJxRmNvRmZvRjQtRiM2Ji1GIzYmRlxwRl5wLUYuNigtRiM2Ji1GW282JVEkLi4uRidGXm9GYW9GY29GZm9GNC1GIzYmLUYjNiZGXHBGXnAtRi42KC1GIzYoLUZpcDYlRltxLUYjNiYtRltvNiVRIm5GJ0Zeb0Zhb0Zjb0Zmb0Y0RmBxRkVGY3FGY29GZm9GNC1GIzYmLUYjNiZGXHBGXnBGY3JGNEZjb0Zmb0Y0RjpGPUZARkJGNEZjb0Zmb0Y0RjpGPUZARkJGNEZjb0Zmb0Y0RjpGPUZARkJGNEZjb0Zmb0Y0RjpGPUZARkJGY29GZm9GNC1GRjYtUSIsRidGNEZJL0ZMRmBvRk1GT0ZRRlNGVUZXL0ZlblEsMC4zMzMzMzMzZW1GJy1GIzYoRl5zLUZGNi1RIj1GJ0Y0RklGS0ZNRk9GUUZTRlUvRlhRLDAuMjc3Nzc3OGVtRicvRmVuRmV0LUYjNictRkY2LVEqJnVtaW51czA7RidGNEZJRktGTUZPRlFGU0ZVRmFwRmNwLUYjNigtRi42KEZccC1GMTYkUSI5RidGNEY6Rj1GQEZCRkUtRi42KC1GIzYoLUkobWZlbmNlZEdGJDYkLUYjNidGaXQtRiM2Ji1GMTYkUSIzRidGNEZFRmJzRjQtRkY2LVEoJm1pbnVzO0YnRjRGSUZLRk1GT0ZRRlNGVUZhcEZjcC1GIzYmRl52Rl5wLUYjNiZGZnFGRS1GMTYkUSJJRidGNEY0RjRGNEY0RkUtRmh1NiQtRiM2JkZcdkZecEZkdkY0RjRGY29GZm9GNC1GIzYoLUZodTYkLUYjNiYtRiM2JkZmcUZFRmJzRjRGXnBGXHBGNEY0RkUtRmh1NiQtRiM2JkZld0ZecEZedkY0RjRGY29GZm9GNEY6Rj1GQEZCRmNvRmZvRjRGY29GZm9GNEZjb0Zmb0Y0RmNvRmZvRjQ=">LUkmQ0ZyYWNHNiI2Iy0lJ1JlY29yZEc2Ky8lInhHSSJ6R0YkLyUiYUdGLi8lJmFscGhhR0YwLyUibkdGMi8lI2EwRyIiIS8lJWluaXRHNyMsJEYsIyIjOCIjRi8lJXJlY2FHPCQsJiomLCoqJEYyIiIlISM9KiRGMiIiJCEjIikqJEYyIiIjISQ7IkYyISNTIiIiLUYuNiNGMkZNRk0qJiwqRkMiIz1GRiIjIilGSSIkOyJGMiIjbEZNLUYuNiMsJkYyRk1GTUZNRk1GTS8tRi42I0ZNIyIiKUY8LyUnZXhwcnNhRzcjLCQqKiwmRjIhIiReJEZeb0ZKRk1GTSwmRjJGR14kRkdGSkZNRk0sJkYyRkpGTUZNISIiLCZGMkZKRkdGTUZjbyNGY28iIiovJS1hc3ltcHRfYWxwaGFHRko=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L4043" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="presentation" hide-input="false" hide-output="true" inline-output="false" labelreference="L4054" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2I1EhRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Section>
</Section><Presentation-Block>
<Group view="presentation" hide-input="false" hide-output="true" inline-output="false" labelreference="L4047" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2I1EhRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="presentation" hide-input="false" hide-output="true" inline-output="false" labelreference="L4083" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2I1EhRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="presentation" hide-input="false" hide-output="true" inline-output="false" labelreference="L4084" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2I1EhRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="presentation" hide-input="false" hide-output="true" inline-output="false" labelreference="L4085" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2I1EhRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="presentation" hide-input="false" hide-output="true" inline-output="false" labelreference="L3796" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2I1EhRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Worksheet>
